Which differential equations correspond to the Lindblad equation?

The Lindblad master equation can always be transformed into a first-order linear ordinary differential equation (1ODE) for the coherence vector. We pose the inverse problem: given a finite-dimensional, non-homogeneous 1ODE, does a corresponding Lindblad equation exist? If so, what are the corresponding Hamiltonian and Lindblad operators? We provide a general solution to this problem, including a complete positivity test in terms of the parameters of the 1ODE. We also derive a host of properties relating the two representations (master equation and 1ODE), which are of independent interest.

==> ODE-to-GKLS_supporting_calcs.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    141262,       3622]
NotebookOptionsPosition[    125702,       3373]
NotebookOutlinePosition[    126130,       3390]
CellTagsIndexPosition[    126087,       3387]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculations in support of \[OpenCurlyDoubleQuote]Which differential \
equations correspond to the Lindblad equation?\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{{3.869916107959052*^9, 3.869916122360188*^9}, {
   3.869916183572715*^9, 3.8699162064145727`*^9}, 
   3.8768564608155117`*^9},ExpressionUUID->"ff2684b0-8537-4e59-952e-\
0dc14704d1ab"],

Cell[CellGroupData[{

Cell["Basic definitions", "Section",
 CellChangeTimes->{{3.869916226992667*^9, 3.869916230840541*^9}, {
  3.87261956480553*^9, 
  3.872619568300187*^9}},ExpressionUUID->"f171b406-e39c-4b6a-83db-\
45c49def4203"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"acom", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", ".", "y"}], "+", 
    RowBox[{"y", ".", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"com", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", ".", "y"}], "-", 
    RowBox[{"y", ".", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZeroMatrix", "[", "d_", "]"}], ":=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8675083410513*^9, 3.86750835035468*^9}, {
  3.8675161335641613`*^9, 3.867516169373204*^9}, {3.8677756426430807`*^9, 
  3.8677756501648407`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bcee353f-a228-4136-828e-8f8456e2fd55"],

Cell["A module for generating a positive semidefinite matrix:", "Text",
 CellChangeTimes->{{3.871144495083536*^9, 
  3.871144509213627*^9}},ExpressionUUID->"00534feb-06ab-43cb-bae7-\
c8deba8802cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PDM", "[", "d_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q", ",", "mat"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"RandomComplex", "[", "]"}], ",", 
        RowBox[{"{", "d", "}"}], ",", 
        RowBox[{"{", "d", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"mat", "=", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "q", "]"}], ".", "q"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"PositiveDefiniteMatrixQ", "[", "mat", "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"mat", "//", "Chop"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.871144217694553*^9, 3.871144251206101*^9}, {
  3.8711443110584173`*^9, 3.871144430004487*^9}, {3.871144739052948*^9, 
  3.871144776288365*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"74093946-9146-44b1-a496-fdfa9363118f"],

Cell["\<\
The generalized Gell-Mann matrices for su(d) used as the explicit \
\[OpenCurlyDoubleQuote]nice\[CloseCurlyDoubleQuote] operator basis in Section \
II.F of the paper:\
\>", "Text",
 CellChangeTimes->{{3.869916266293481*^9, 3.869916281254176*^9}, {
  3.870187787803293*^9, 3.870187834973969*^9}, {3.8734867376604156`*^9, 
  3.873486738321087*^9}},ExpressionUUID->"58ebf78b-1914-4a44-b895-\
7a918debfe91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GellMann", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GellMann", "[", "d", "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"(*", 
          RowBox[{"Symmetric", " ", "case"}], "*)"}], 
         RowBox[{
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "k"}], "}"}], "->", "1"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"k", ",", "j"}], "}"}], "->", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "2", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], "~",
       "Join", "~", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"(*", 
          RowBox[{"Antisymmetric", " ", "case"}], "*)"}], 
         RowBox[{
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "k"}], "}"}], "->", 
               RowBox[{"-", "I"}]}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"k", ",", "j"}], "}"}], "->", 
               RowBox[{"+", "I"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "2", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], "~",
       "Join", "~", 
      RowBox[{"Table", "[", 
       RowBox[{"(*", 
        RowBox[{"Diagonal", " ", "case"}], "*)"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"2", "/", "l"}], "/", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}], "]"}], " ", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "j"}], "}"}], "->", "1"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}], "~", "Join",
             "~", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"l", "+", "1"}], ",", 
                RowBox[{"l", "+", "1"}]}], "}"}], "->", 
              RowBox[{"-", "l"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.867367881676359*^9, 3.8673678816809673`*^9}, {
  3.867368231689829*^9, 3.867368287171309*^9}, {3.8673683195121527`*^9, 
  3.86736832276733*^9}, {3.867369274164363*^9, 3.86736931818806*^9}, {
  3.867775642646771*^9, 3.8677756932697*^9}, {3.870283160316806*^9, 
  3.870283162159642*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0a4728f0-7854-4ce6-9011-0ce6c020fe14"],

Cell["su(2) case:", "Text",
 CellChangeTimes->{{3.867515733284025*^9, 
  3.8675157625988693`*^9}},ExpressionUUID->"dc5623f5-dbda-4d79-8471-\
5e19cc2edb7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GellMann", "[", "2", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.867368010373745*^9, 3.867368090834702*^9}, {
  3.867368251050529*^9, 3.867368252640504*^9}, {3.8673683016014957`*^9, 
  3.8673683030694923`*^9}, {3.867369735979127*^9, 3.867369744226125*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"528b1882-b0f5-47d4-b416-10602a4b6b96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8673680138551807`*^9, 3.8673680360001173`*^9}, {
   3.867368067639241*^9, 3.867368085062182*^9}, 3.86736825424076*^9, {
   3.867368292368936*^9, 3.867368326170433*^9}, 3.867369277519367*^9, 
   3.867369320554244*^9, 3.867369746495026*^9, 3.867511503298943*^9, 
   3.867688400826735*^9, 3.867689017219208*^9, 3.867689460261792*^9, 
   3.867713924394587*^9, 3.867751031169785*^9, 3.8677648147984247`*^9, 
   3.867775750771653*^9, 3.867775819131962*^9, 3.86875175792381*^9, 
   3.869297498843524*^9, 3.86991746389715*^9, 3.870205482745713*^9, 
   3.870284284356002*^9, 3.870536836184635*^9, 3.870600839652933*^9, 
   3.8710324893420963`*^9, 3.871169910321413*^9, 3.871322305523807*^9, 
   3.8714149370780573`*^9, 3.871488285262535*^9, 3.871573316123159*^9, 
   3.871583763421895*^9, 3.872464987332841*^9, 3.872681244088237*^9, 
   3.8767566115369663`*^9, 3.876853856316257*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e6d88f1a-bf55-49c3-9fc5-f0a20cbe2581"]
}, Open  ]],

Cell["su(3) case:", "Text",
 CellChangeTimes->{{3.8675157667164707`*^9, 
  3.867515768807907*^9}},ExpressionUUID->"5ca5130a-db2a-4b2d-a8d6-\
acfa0ce4dcda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GellMann", "[", "3", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.867368456942491*^9, 3.8673684765186243`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"40cee120-8d8a-41e1-b127-c82c4c8c47a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["6"]], "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["6"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         SqrtBox[
          FractionBox["2", "3"]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.867368465503511*^9, 3.867368477428307*^9}, 
   3.867369288023697*^9, 3.8673693223621817`*^9, 3.867511503311466*^9, 
   3.8676884105241013`*^9, 3.8676890172482033`*^9, 3.867689460294066*^9, 
   3.867713927321904*^9, 3.867751031179842*^9, 3.867764817008271*^9, 
   3.867775750813527*^9, 3.867775819206627*^9, 3.868751757934746*^9, 
   3.869297498902178*^9, 3.8699174640002747`*^9, 3.8702054828477173`*^9, 
   3.8702842844501953`*^9, 3.870536836196782*^9, 3.870600839663245*^9, 
   3.871032489352852*^9, 3.871169910363208*^9, 3.871322305538529*^9, 
   3.8714149370896997`*^9, 3.871488285275402*^9, 3.871573316157563*^9, 
   3.87158376360916*^9, 3.87246498734661*^9, 3.8726812441005163`*^9, 
   3.8767566115754137`*^9, 3.876853856328611*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"bfb63979-89bf-4120-8123-152eb2abc87f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Various tests of the definitions", "Section",
 CellChangeTimes->{{3.872619611456646*^9, 
  3.872619638606679*^9}},ExpressionUUID->"3c8fc3a8-4605-433d-af27-\
fe43e75f7754"],

Cell["Confirming that the matrices are properly Hermitian:", "Text",
 CellChangeTimes->{{3.867515780553666*^9, 3.8675158134028*^9}, {
  3.867764827121428*^9, 3.8677648358625402`*^9}, {3.870283285555636*^9, 
  3.870283286347746*^9}},ExpressionUUID->"1dbda9b0-894b-4b47-b7bf-\
e81a3296c77a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hermitest", "[", "d_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"HermitianMatrixQ", "[", 
     RowBox[{
      RowBox[{"GellMann", "[", "d", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870283167950581*^9, 3.8702832523569117`*^9}, {
  3.8702832907880707`*^9, 3.870283310651783*^9}, {3.870283678388443*^9, 
  3.8702837401674833`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"40561801-01e3-4a53-aefe-f11a8d5964ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"hermitest", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"hermitest", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"hermitest", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.870283329018486*^9, 3.870283334770499*^9}, 
   3.870283660666422*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"1864f1e9-d05d-4e76-b636-72a64faae398"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.870283660958848*^9, {3.870283721381969*^9, 3.870283742269622*^9}, 
   3.8702842879493637`*^9, 3.870536836259102*^9, 3.870600839711443*^9, 
   3.871032489401251*^9, 3.871169910415585*^9, 3.8713223055980377`*^9, 
   3.871414937135963*^9, 3.8714882853269043`*^9, 3.8715733161966047`*^9, 
   3.87158376366113*^9, 3.8724649873953657`*^9, 3.872681244134596*^9, 
   3.876756627294026*^9, 3.876853856392604*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"08b0fc48-e4b2-429c-a18a-8e1697b20288"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.870283660958848*^9, {3.870283721381969*^9, 3.870283742269622*^9}, 
   3.8702842879493637`*^9, 3.870536836259102*^9, 3.870600839711443*^9, 
   3.871032489401251*^9, 3.871169910415585*^9, 3.8713223055980377`*^9, 
   3.871414937135963*^9, 3.8714882853269043`*^9, 3.8715733161966047`*^9, 
   3.87158376366113*^9, 3.8724649873953657`*^9, 3.872681244134596*^9, 
   3.876756627294026*^9, 3.87685385639675*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"c2a108ae-aeb3-4e1f-a7ef-7589d985b576"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.870283660958848*^9, {3.870283721381969*^9, 3.870283742269622*^9}, 
   3.8702842879493637`*^9, 3.870536836259102*^9, 3.870600839711443*^9, 
   3.871032489401251*^9, 3.871169910415585*^9, 3.8713223055980377`*^9, 
   3.871414937135963*^9, 3.8714882853269043`*^9, 3.8715733161966047`*^9, 
   3.87158376366113*^9, 3.8724649873953657`*^9, 3.872681244134596*^9, 
   3.876756627294026*^9, 3.876853856400535*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"f187409a-17a6-4af5-99b4-460fdaac8838"]
}, Open  ]],

Cell["Confirming that the matrices are properly orthonormal:", "Text",
 CellChangeTimes->{{3.867515780553666*^9, 3.8675158134028*^9}, {
  3.867764827121428*^9, 
  3.8677648358625402`*^9}},ExpressionUUID->"9bdb39e1-5403-4f17-9df4-\
1ac885886b86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"orthotest", "[", "d_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GellMann", "[", "d", "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"GellMann", "[", "d", "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "i"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8673679024711647`*^9, 3.867367902473559*^9}, {
   3.8673683332136497`*^9, 3.867368424332447*^9}, {3.867368485428541*^9, 
   3.8673684899258747`*^9}, {3.867368535079381*^9, 3.8673685393534203`*^9}, {
   3.867369366983955*^9, 3.86736940043227*^9}, 3.867775642649341*^9, 
   3.867775699667645*^9, {3.8677757636307297`*^9, 3.867775763631679*^9}, 
   3.8702834545703783`*^9, 3.870283553866724*^9, {3.870283589487997*^9, 
   3.870283591363125*^9}, {3.8702843000287657`*^9, 3.870284301849722*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d8190666-3d61-4197-ae3d-9a0aa8c4159e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"orthotest", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"orthotest", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"orthotest", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.8673679024711647`*^9, 3.867367902473559*^9}, {
  3.8673683332136497`*^9, 3.867368424332447*^9}, {3.867368485428541*^9, 
  3.8673684899258747`*^9}, {3.867368535079381*^9, 3.8673685393534203`*^9}, {
  3.867369366983955*^9, 3.867369368646049*^9}, {3.867369409735546*^9, 
  3.867369411727171*^9}, {3.8675145040757713`*^9, 3.8675145089475317`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"75d624d0-0d02-49fd-a56b-581cf5ff2c5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.867367903547846*^9, 3.867368335144391*^9, 3.867368429255868*^9, 
   3.8673692904990807`*^9, 3.8673693247028112`*^9, 3.867369369403099*^9, 
   3.867369412229494*^9, 3.8675115183479013`*^9, 3.867514512379665*^9, 
   3.86768841062988*^9, 3.8676890172794647`*^9, 3.867689460329712*^9, 
   3.867713935735132*^9, 3.867751031221148*^9, 3.867764846417685*^9, 
   3.8677757728557787`*^9, 3.867775819269079*^9, 3.8687517579679728`*^9, 
   3.8692974989923267`*^9, 3.869917464104209*^9, 3.8702054829733143`*^9, {
   3.870284288498261*^9, 3.870284304045126*^9}, 3.8705368363228483`*^9, 
   3.8706008397602873`*^9, 3.871032489454967*^9, 3.871169910478149*^9, 
   3.8713223056646357`*^9, 3.871414937184287*^9, 3.871488285381793*^9, 
   3.871573316239377*^9, 3.8715837637202663`*^9, 3.872464987445985*^9, 
   3.872681244175084*^9, 3.876756627341785*^9, 3.876853856462463*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"64a756be-35e9-42be-9722-ba138715a22a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.867367903547846*^9, 3.867368335144391*^9, 3.867368429255868*^9, 
   3.8673692904990807`*^9, 3.8673693247028112`*^9, 3.867369369403099*^9, 
   3.867369412229494*^9, 3.8675115183479013`*^9, 3.867514512379665*^9, 
   3.86768841062988*^9, 3.8676890172794647`*^9, 3.867689460329712*^9, 
   3.867713935735132*^9, 3.867751031221148*^9, 3.867764846417685*^9, 
   3.8677757728557787`*^9, 3.867775819269079*^9, 3.8687517579679728`*^9, 
   3.8692974989923267`*^9, 3.869917464104209*^9, 3.8702054829733143`*^9, {
   3.870284288498261*^9, 3.870284304045126*^9}, 3.8705368363228483`*^9, 
   3.8706008397602873`*^9, 3.871032489454967*^9, 3.871169910478149*^9, 
   3.8713223056646357`*^9, 3.871414937184287*^9, 3.871488285381793*^9, 
   3.871573316239377*^9, 3.8715837637202663`*^9, 3.872464987445985*^9, 
   3.872681244175084*^9, 3.876756627341785*^9, 3.87685385646707*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"291ad8a7-0126-4da5-a90f-393d654b6965"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.867367903547846*^9, 3.867368335144391*^9, 3.867368429255868*^9, 
   3.8673692904990807`*^9, 3.8673693247028112`*^9, 3.867369369403099*^9, 
   3.867369412229494*^9, 3.8675115183479013`*^9, 3.867514512379665*^9, 
   3.86768841062988*^9, 3.8676890172794647`*^9, 3.867689460329712*^9, 
   3.867713935735132*^9, 3.867751031221148*^9, 3.867764846417685*^9, 
   3.8677757728557787`*^9, 3.867775819269079*^9, 3.8687517579679728`*^9, 
   3.8692974989923267`*^9, 3.869917464104209*^9, 3.8702054829733143`*^9, {
   3.870284288498261*^9, 3.870284304045126*^9}, 3.8705368363228483`*^9, 
   3.8706008397602873`*^9, 3.871032489454967*^9, 3.871169910478149*^9, 
   3.8713223056646357`*^9, 3.871414937184287*^9, 3.871488285381793*^9, 
   3.871573316239377*^9, 3.8715837637202663`*^9, 3.872464987445985*^9, 
   3.872681244175084*^9, 3.876756627341785*^9, 3.876853856471054*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"391f90dd-42a7-4e5f-838c-8f4cf54a5e8a"]
}, Open  ]],

Cell["Structure constants:", "Text",
 CellChangeTimes->{{3.870204687057536*^9, 
  3.870204692137518*^9}},ExpressionUUID->"4a63eb76-6fe9-4331-b06c-\
e0abd978a45b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"d_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ".", 
      RowBox[{
       RowBox[{"GellMann", "[", "d", "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870204704420549*^9, 3.870204802780182*^9}, {
  3.870205964954927*^9, 3.8702059673983603`*^9}, {3.870206051113926*^9, 
  3.870206052382491*^9}, {3.870283605801046*^9, 3.8702836085226297`*^9}, {
  3.870283784045805*^9, 3.870283788136413*^9}, {3.870284130451928*^9, 
  3.870284132531266*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b234f554-c0e7-4642-84cd-e1e0ed5d9cbc"],

Cell["su(2):", "Text",
 CellChangeTimes->{{3.8702048155398273`*^9, 
  3.870204818298663*^9}},ExpressionUUID->"e05e19b3-428c-4749-bb21-\
34c4a7167333"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "k", ",", 
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "i", ",", "j", ",", "k"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3"}], "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8702047830214767`*^9, 3.8702047844521627`*^9}, {
  3.870204821442214*^9, 3.8702049179596*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"02652284-3f95-4573-9df5-299d24df6bac"],

Cell[BoxData[
 TagBox[GridBox[{
    {GridBox[{
       {"1", "1", "1", "0"},
       {"1", "1", "2", "0"},
       {"1", "1", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"1", "2", "1", "0"},
       {"1", "2", "2", "0"},
       {"1", "2", "3", 
        SqrtBox["2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"1", "3", "1", "0"},
       {"1", "3", "2", 
        RowBox[{"-", 
         SqrtBox["2"]}]},
       {"1", "3", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}]},
    {GridBox[{
       {"2", "1", "1", "0"},
       {"2", "1", "2", "0"},
       {"2", "1", "3", 
        RowBox[{"-", 
         SqrtBox["2"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"2", "2", "1", "0"},
       {"2", "2", "2", "0"},
       {"2", "2", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"2", "3", "1", 
        SqrtBox["2"]},
       {"2", "3", "2", "0"},
       {"2", "3", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}]},
    {GridBox[{
       {"3", "1", "1", "0"},
       {"3", "1", "2", 
        SqrtBox["2"]},
       {"3", "1", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"3", "2", "1", 
        RowBox[{"-", 
         SqrtBox["2"]}]},
       {"3", "2", "2", "0"},
       {"3", "2", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}], GridBox[{
       {"3", "3", "1", "0"},
       {"3", "3", "2", "0"},
       {"3", "3", "3", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {{
           Offset[0.2]}}}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.870204900726898*^9, 3.870204918641423*^9}, 
   3.8702054833315887`*^9, 3.8702059712926693`*^9, {3.870284113100913*^9, 
   3.870284135553845*^9}, 3.8702841810726337`*^9, 3.87028428879882*^9, 
   3.870536836388592*^9, 3.870600839807562*^9, 3.871032489509882*^9, 
   3.87116991055013*^9, 3.8713223057315617`*^9, 3.8714149372345257`*^9, 
   3.8714882854401608`*^9, 3.871573316285489*^9, 3.871583763781413*^9, 
   3.872464987498687*^9, 3.872681244218568*^9, 3.876756627391629*^9, 
   3.876853856538128*^9},
 CellLabel->
  "Out[17]//TableForm=",ExpressionUUID->"37a97756-4f0c-4779-9edf-\
c5f69c4e8e38"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian, Lindbladian, etc :", "Section",
 CellChangeTimes->{{3.8726196882793207`*^9, 
  3.8726197063149242`*^9}},ExpressionUUID->"3ca9ee56-6d9e-41d9-9299-\
1a5017cba0ce"],

Cell[CellGroupData[{

Cell["The main result from Theorem 1 :", "Subsection",
 CellChangeTimes->{{3.87685652912983*^9, 
  3.8768565497689133`*^9}},ExpressionUUID->"32fb5173-55be-457c-a945-\
db0dcaf40e81"],

Cell["H from G (Eq.(5a)):", "Text",
 CellChangeTimes->{{3.876756641503027*^9, 3.8767566572575827`*^9}, 
   3.876757056484791*^9, 3.876853903041958*^9, {3.876853983279848*^9, 
   3.876853988080162*^9}},ExpressionUUID->"aafc1bdc-56f1-4071-879b-\
86b38f619d63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"G_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", "I", " ", "d"}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"[", 
        RowBox[{"n", ",", "m"}], "]"}], "]"}], 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.876756681499827*^9, 3.8767570019459887`*^9}, {
  3.876757063111936*^9, 3.876757185896195*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"016a3817-ead2-41e6-80a3-d4cc302a8905"],

Cell["The a matrix from G (Eq.(5b)):", "Text",
 CellChangeTimes->{{3.876756641503027*^9, 3.8767566572575827`*^9}, 
   3.8768539155673723`*^9, {3.8768539940497637`*^9, 
   3.87685399659908*^9}},ExpressionUUID->"6d3ce251-7365-4f46-8d91-\
96935dd38f07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"G_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "m", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{
              RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "m", "]"}], "]"}], ".", 
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", 
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}]}]}]}], ")"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.876756681499827*^9, 3.8767570019459887`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"59995f62-862e-49e2-b24f-72157a12e473"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian in the nice operator basis", "Subsection",
 CellChangeTimes->{{3.8768565811432056`*^9, 
  3.876856601064205*^9}},ExpressionUUID->"8c962977-1e74-4124-92b0-\
94413110c5ee"],

Cell["Hamiltonian from Q (Eqs.(53),(32) in the paper):", "Text",
 CellChangeTimes->{{3.870205076456352*^9, 3.870205086992463*^9}, {
  3.870205286923707*^9, 3.8702052992605886`*^9}, {3.876854347477023*^9, 
  3.8768543519162197`*^9}, {3.876854406668289*^9, 
  3.876854413673191*^9}},ExpressionUUID->"cdae605c-5ea9-4e35-a89f-\
61840f0c5248"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"d_", ",", "m_", ",", "Q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "d"}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"d", ",", "j", ",", "k", ",", "m"}], "]"}], 
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ham", "[", 
    RowBox[{"d_", ",", "Q_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"d", ",", "m", ",", "Q"}], "]"}], 
      RowBox[{
       RowBox[{"GellMann", "[", "d", "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.870205093863467*^9, 3.870205217395771*^9}, {
  3.870205301717564*^9, 3.870205379046382*^9}, {3.8702058427582808`*^9, 
  3.870205845122287*^9}, {3.8768559049419527`*^9, 3.87685590501713*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"66022a1c-e171-4c3e-bc27-8b201a401183"],

Cell[TextData[{
 "Lindbladian in terms of a given ",
 StyleBox["H ",
  FontSlant->"Italic"],
 "and ",
 StyleBox["a",
  FontSlant->"Italic"],
 " matrix (Eq. (1) in the paper):"
}], "Text",
 CellChangeTimes->{{3.867516668877693*^9, 3.867516677473279*^9}, 
   3.867688335737138*^9, {3.869916418756097*^9, 3.8699164401017847`*^9}, {
   3.870602971594838*^9, 3.870602975513878*^9}, 
   3.8726191253841*^9},ExpressionUUID->"3712c3b9-91f7-46d6-a59f-9be00162128b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LindH", "[", 
   RowBox[{"\[Rho]_", ",", "H_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", 
   RowBox[{"com", "[", 
    RowBox[{"H", ",", "\[Rho]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lind", "[", 
   RowBox[{"\[Rho]_", ",", "a_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"acom", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ".", 
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[Rho]"}], "]"}]}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8674401017393847`*^9, 3.867440279008828*^9}, {
   3.867440502022189*^9, 3.867440518884413*^9}, {3.867508405437594*^9, 
   3.867508427925929*^9}, {3.867766406370352*^9, 3.86776642098182*^9}, 
   3.867775642656082*^9, {3.8677757070357037`*^9, 3.867775707619359*^9}, {
   3.867775763642251*^9, 3.867775763645418*^9}, {3.8706028852142143`*^9, 
   3.87060296351114*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"8d41ed73-05a9-4f1b-a72d-750a10a3bc94"],

Cell[CellGroupData[{

Cell["Q and R", "Subsubsection",
 CellChangeTimes->{{3.872619767955662*^9, 
  3.872619769035905*^9}},ExpressionUUID->"9c68aa4a-3f3e-4ec5-9d17-\
91e9883368bc"],

Cell["\<\
Q as defined by Eq.(30a) in the paper; here H needs to be specified as a d*d \
matrix:\
\>", "Text",
 CellChangeTimes->{{3.869918643551429*^9, 3.869918682283947*^9}, {
  3.869918741225564*^9, 3.869918744321439*^9}, {3.869919038212349*^9, 
  3.869919072116746*^9}, {3.876854514161633*^9, 
  3.876854515467574*^9}},ExpressionUUID->"1731524a-2419-45be-939d-\
1735e345b906"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QfromLindH", "[", 
   RowBox[{"d_", ",", "k_", ",", "l_", ",", "H_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"LindH", ",", "Qkl"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"LindH", "[", "\[Rho]_", "]"}], ":=", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"com", "[", 
        RowBox[{"H", ",", "\[Rho]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Qkl", "=", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], ".", 
        RowBox[{"LindH", "[", 
         RowBox[{
          RowBox[{"GellMann", "[", "d", "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "Qkl", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.869917295845982*^9, 3.869917308078113*^9}, {
   3.869917350282309*^9, 3.8699174341296186`*^9}, {3.869917490465342*^9, 
   3.869917493175424*^9}, {3.8699183405371017`*^9, 3.86991837349957*^9}, {
   3.8699184098556356`*^9, 3.86991849534443*^9}, {3.869918692807446*^9, 
   3.869918770117076*^9}, {3.869918823387278*^9, 3.8699189241989822`*^9}, 
   3.869918960178712*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"5e299abf-d2c8-4c74-88dd-89b174e16b6d"],

Cell["R as defined by Eq.(30b) in the paper:", "Text",
 CellChangeTimes->{{3.869918643551429*^9, 3.869918682283947*^9}, {
  3.876854517746688*^9, 3.8768545186518908`*^9}, {3.8768546240696573`*^9, 
  3.876854624656228*^9}, {3.876854659457787*^9, 
  3.876854660176012*^9}},ExpressionUUID->"baef306b-3a3a-40a3-9f78-\
c5cd9b218e55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RfromLind", "[", 
   RowBox[{"d_", ",", "k_", ",", "l_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Lind", ",", "Rkl"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"the", " ", "Lindbladian"}], " ", "*)"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Lind", "[", "\[Rho]_", "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"GellMann", "[", "d", "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", "\[Rho]", ".", 
            RowBox[{
             RowBox[{"GellMann", "[", "d", "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], 
            RowBox[{"acom", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"GellMann", "[", "d", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ".", 
               RowBox[{
                RowBox[{"GellMann", "[", "d", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[Rho]"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{
           RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Rkl", "=", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GellMann", "[", "d", "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], ".", 
        RowBox[{"Lind", "[", 
         RowBox[{
          RowBox[{"GellMann", "[", "d", "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "Rkl", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.869917295845982*^9, 3.869917308078113*^9}, {
  3.869917350282309*^9, 3.8699174341296186`*^9}, {3.869917490465342*^9, 
  3.869917493175424*^9}, {3.8699183405371017`*^9, 3.86991837349957*^9}, {
  3.8699184098556356`*^9, 3.86991849534443*^9}, {3.869918692807446*^9, 
  3.869918718503647*^9}, {3.8699187523002253`*^9, 3.869918752859063*^9}, {
  3.8699187893994913`*^9, 3.8699187934560537`*^9}, {3.869918832100172*^9, 
  3.869918834124577*^9}, {3.869918969389412*^9, 3.869918971699767*^9}, {
  3.869957638367017*^9, 3.8699576715248537`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"63892b6e-5bc5-46cd-b97f-1aba49c50278"],

Cell["\<\
Definition of the R_{kl} matrix elements using Eq. (39b) in the paper:\
\>", "Text",
 CellChangeTimes->{{3.8675158349581842`*^9, 3.867515856616166*^9}, {
  3.8677574499888153`*^9, 3.867757456107696*^9}, {3.8699164520075397`*^9, 
  3.869916453022841*^9}, {3.869957753432012*^9, 3.869957757867133*^9}, {
  3.87685465122192*^9, 
  3.876854652241189*^9}},ExpressionUUID->"49692459-4379-4e6f-a507-\
1f17b4c0382e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"d_", ",", "k_", ",", "l_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GellMann", "[", "d", "]"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"acom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"GellMann", "[", "d", "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], ")"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.867346547384305*^9, 3.867346547652068*^9}, {
   3.8673492921577063`*^9, 3.867349484144163*^9}, {3.867349565115575*^9, 
   3.867349565159149*^9}, {3.867349733821291*^9, 3.867349735695262*^9}, {
   3.867369477443273*^9, 3.867369582032337*^9}, {3.867508620960412*^9, 
   3.867508639733699*^9}, 3.8677756426522827`*^9, {3.86777570193598*^9, 
   3.8677757029887543`*^9}, {3.867775763633504*^9, 3.867775763640567*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"7610b70e-47f0-48de-9ace-f6bab4db9b17"],

Cell["Checking that the two definitions are equivalent:", "Text",
 CellChangeTimes->{{3.869957785921505*^9, 
  3.869957797910261*^9}},ExpressionUUID->"de6037cd-261b-493d-8b85-\
8784f4cbe107"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equaltest", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"RfromLind", "[", 
        RowBox[{"d", ",", "k", ",", "l", ",", "a"}], "]"}], "-", 
       RowBox[{"r", "[", 
        RowBox[{"d", ",", "k", ",", "l", ",", "a"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}], "===", 
   RowBox[{"ZeroMatrix", "[", 
    RowBox[{
     RowBox[{"d", "^", "2"}], "-", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.869917531701827*^9, 3.869917605050712*^9}, {
  3.869917677226223*^9, 3.869917677634098*^9}, {3.8699185580472918`*^9, 
  3.869918558430499*^9}, {3.8699187584528837`*^9, 3.869918758819995*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"5edff173-f6d3-4149-baf2-c9d29b531d21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"equaltest", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"equaltest", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"equaltest", "[", "4", "]"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "takes", " ", "a", " ", "while"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.869917619045782*^9, 3.869917621035898*^9}, {
  3.869918565256315*^9, 3.8699185933619003`*^9}, {3.871169931700042*^9, 
  3.8711699345917873`*^9}, {3.872619188746744*^9, 3.8726191963812637`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"694362e6-bb3b-498b-b503-4fcd869b1920"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8699177016614647`*^9, {3.869918561330117*^9, 3.869918594810843*^9}, 
   3.870284329607347*^9, 3.87060083990315*^9, 3.871032489627205*^9, {
   3.8711699107679853`*^9, 3.871169937248349*^9}, 3.871322305853457*^9, 
   3.8714149373377047`*^9, 3.871488285566451*^9, 3.8715733164060183`*^9, 
   3.871583763895352*^9, 3.872465599489131*^9, 3.872681527610714*^9, 
   3.876758422121767*^9, 3.876855741055992*^9, 3.876855949266268*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"728ae82f-2d97-495a-a836-7716c10eb0f2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8699177016614647`*^9, {3.869918561330117*^9, 3.869918594810843*^9}, 
   3.870284329607347*^9, 3.87060083990315*^9, 3.871032489627205*^9, {
   3.8711699107679853`*^9, 3.871169937248349*^9}, 3.871322305853457*^9, 
   3.8714149373377047`*^9, 3.871488285566451*^9, 3.8715733164060183`*^9, 
   3.871583763895352*^9, 3.872465599489131*^9, 3.872681527610714*^9, 
   3.876758422121767*^9, 3.876855741055992*^9, 3.8768559507113256`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"7574f8d8-a52b-48c7-a172-4c2d410e8c68"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking whether R is always symmetric:", "Subsubsection",
 CellChangeTimes->{{3.8675158616455507`*^9, 3.8675158705095253`*^9}, {
  3.870203155382785*^9, 3.8702031618693933`*^9}, {3.870203196780203*^9, 
  3.870203197107884*^9}, {3.876855998148389*^9, 
  3.876855998553952*^9}},ExpressionUUID->"2c7e82e1-1530-4c6c-b624-\
68ae05c04c48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symtest", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{"d", ",", "k", ",", "l", ",", "a"}], "]"}], "-", 
       RowBox[{"r", "[", 
        RowBox[{"d", ",", "l", ",", "k", ",", "a"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}], "===", 
   RowBox[{"ZeroMatrix", "[", 
    RowBox[{
     RowBox[{"d", "^", "2"}], "-", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.867369601861238*^9, 3.867369630241894*^9}, 
   3.867516310082164*^9, 3.867775642654582*^9, {3.867775704802237*^9, 
   3.867775705752201*^9}, {3.867775795970706*^9, 3.867775795971595*^9}, {
   3.867775855334079*^9, 3.867775858627334*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"7144d880-db9b-45d0-8cda-deb889ae925d"],

Cell["Yes for su(2) (Proposition 9 of the paper):", "Text",
 CellChangeTimes->{{3.867515878397332*^9, 3.867515882131391*^9}, {
  3.870203189348937*^9, 3.8702032029236727`*^9}, {3.876855195786536*^9, 
  3.876855196207226*^9}},ExpressionUUID->"baffd4ed-c1bb-4ea5-b9bb-\
3dadff670beb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symtest", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.867516322890938*^9, 3.8675163373238*^9}, 
   3.8677758653443117`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"2c332dcf-73f5-4617-9a6a-28441de5ef71"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8675163237857103`*^9, 3.867516337997405*^9}, 
   3.867688425780881*^9, 3.867689017338619*^9, 3.867689460393218*^9, 
   3.8677139474364557`*^9, 3.867751044954384*^9, 3.867764872893338*^9, {
   3.867775838259686*^9, 3.8677758661131363`*^9}, 3.868751951163967*^9, 
   3.8692974992314034`*^9, 3.869917509735072*^9, 3.8702055010718403`*^9, 
   3.87028435539268*^9, 3.870536871771617*^9, 3.87060085489646*^9, 
   3.871032516403912*^9, 3.8711699498643827`*^9, 3.8713223078445663`*^9, 
   3.871414939091816*^9, 3.871488287508391*^9, 3.871573318257326*^9, 
   3.8715837657506332`*^9, 3.872465601339755*^9, 3.872681529305531*^9, 
   3.8768560022583523`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"1effd5e7-726f-4bad-88b6-e2a8b9913eb9"]
}, Open  ]],

Cell["Not so for su(3): ", "Text",
 CellChangeTimes->{{3.86751588680154*^9, 3.867515894980534*^9}, {
  3.8699578149437017`*^9, 
  3.8699578154060287`*^9}},ExpressionUUID->"21e7a2c5-5c0a-40cb-baba-\
c2f23d3f31de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symtest", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.867516345298975*^9, 3.8675163479222507`*^9}, {
   3.867751053077704*^9, 3.8677510621675997`*^9}, 3.867775869248764*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"8d80faf1-1eae-47ae-9a8d-fb53172d54ea"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.867516349860121*^9, 3.867688428193568*^9, 
  3.8676890230883017`*^9, 3.8676894645369453`*^9, 3.867713952176984*^9, 
  3.867764881217744*^9, 3.867775872735819*^9, 3.86875195355934*^9, 
  3.869297502777638*^9, 3.869917517132557*^9, 3.870205503576795*^9, 
  3.8702843605636177`*^9, 3.8705368754601707`*^9, 3.870600857117632*^9, 
  3.871032520174367*^9, 3.871169953550535*^9, 3.8713223115924788`*^9, 
  3.871414942829493*^9, 3.8714882912184467`*^9, 3.8715733220930777`*^9, 
  3.871583769532958*^9, 3.872465604994184*^9, 3.8726815309184923`*^9, 
  3.8768560075633698`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"cf57ff50-40af-42a6-b5a1-b6a19282ae24"]
}, Open  ]],

Cell["Not so for su(4): ", "Text",
 CellChangeTimes->{{3.86751588680154*^9, 3.8675159056228247`*^9}, {
   3.869957817305585*^9, 3.8699578179280663`*^9}, 
   3.870284362518484*^9},ExpressionUUID->"7226e31c-7493-4a76-a646-\
373de915025b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"symtest", "[", "4", "]"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "takes", " ", "a", " ", "while"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8675163740224457`*^9, 3.867516376372737*^9}, {
   3.867751090640163*^9, 3.86775109288667*^9}, 3.86777587747057*^9, {
   3.87116997246959*^9, 3.871169975783656*^9}, {3.8726192173067493`*^9, 
   3.8726192177128763`*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"78a04128-2975-4345-8104-e1344e961a9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of the R_{kl} matrix elements, again, now using a specified ",
 StyleBox["a",
  FontSlant->"Italic"],
 " matrix: "
}], "Subsubsection",
 CellChangeTimes->{{3.8675158349581842`*^9, 3.867515856616166*^9}, {
   3.867515964967572*^9, 3.867515977442626*^9}, 3.867757443674354*^9, 
   3.867775795990191*^9, {3.8677758883492107`*^9, 3.867775888393305*^9}, {
   3.8699578301588507`*^9, 3.869957860033045*^9}, {3.87685521428185*^9, 
   3.876855215197474*^9}},ExpressionUUID->"c79207ad-82bc-429e-aaa6-\
4c5d8e06e4f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmat", "[", 
   RowBox[{"d_", ",", "k_", ",", "l_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GellMann", "[", "d", "]"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"GellMann", "[", "d", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"acom", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"GellMann", "[", "d", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"GellMann", "[", "d", "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], ")"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8674369099042063`*^9, 3.867436910068914*^9}, {
   3.8674369840193243`*^9, 3.8674369974718513`*^9}, {3.867508495845915*^9, 
   3.8675085310007763`*^9}, 3.867764978740241*^9, 3.867775642658629*^9, {
   3.867775708819149*^9, 3.867775709685182*^9}, {3.867775763647222*^9, 
   3.867775763653894*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"1759a0c1-7e78-4ea9-839c-9e1928b38635"],

Cell[TextData[{
 "Definition of the ",
 StyleBox["c",
  FontSlant->"Italic"],
 " vector elements using Eq. (38) in the paper:"
}], "Text",
 CellChangeTimes->{{3.867515989404241*^9, 3.867516003555141*^9}, 
   3.8677652361382637`*^9, {3.867765279023541*^9, 3.8677652873582687`*^9}, {
   3.8699579685157824`*^9, 3.869957975626706*^9}, {3.8768552826963387`*^9, 
   3.876855293286168*^9}},ExpressionUUID->"95e7dca9-3d75-417c-ad2f-\
f02497cf8030"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cc", "[", 
    RowBox[{"d_", ",", "k_", ",", "a_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "d"}], ")"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GellMann", "[", "d", "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ".", 
         RowBox[{
          RowBox[{"GellMann", "[", "d", "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.867439336225581*^9, 3.867439374765582*^9}, {
   3.867439436078861*^9, 3.8674394452242737`*^9}, {3.8674394966766367`*^9, 
   3.867439581648587*^9}, {3.8674400020208893`*^9, 3.867440018363762*^9}, {
   3.867508373701836*^9, 3.86750839136266*^9}, {3.867511070351989*^9, 
   3.867511077462246*^9}, {3.867511602132167*^9, 3.86751163206962*^9}, {
   3.8675117496445017`*^9, 3.867511753543483*^9}, {3.867713496931444*^9, 
   3.867713497440798*^9}, {3.867713783133698*^9, 3.8677138172532797`*^9}, 
   3.8677543451588783`*^9, {3.867758093678453*^9, 3.867758139773333*^9}, {
   3.8677581779498377`*^9, 3.867758184460092*^9}, {3.867765272366869*^9, 
   3.867765273027906*^9}, 3.8677756426611223`*^9, {3.8677757105522203`*^9, 
   3.867775711185965*^9}, {3.8677757636552563`*^9, 3.867775763656974*^9}, 
   3.867775913462564*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"a4098e37-badf-4bef-b2ca-0a62f86904f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"d_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"rmat", "[", 
       RowBox[{"d", ",", "k", ",", "l", ",", "a"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"d_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"cc", "[", 
       RowBox[{"d", ",", "k", ",", "a"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->
  "In[123]:=",ExpressionUUID->"19a99917-1255-4f2c-ad2a-85cbe3863505"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.876856489529627*^9, 
  3.87685650068223*^9}},ExpressionUUID->"235ff551-f2b5-423e-94cb-\
e23c3311a6ea"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["G",
  FontSlant->"Italic"],
 " for a qubit with pure dephasing (Eq.(106)):"
}], "Subsubsection",
 CellChangeTimes->{{3.876854055944767*^9, 
  3.8768540810379457`*^9}},ExpressionUUID->"b0925574-743f-4b7c-8283-\
3af14299d33c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gpd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "\[Gamma]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Gamma]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gpd", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876757242719447*^9, 3.8767573214538727`*^9}, {
  3.876856097836952*^9, 3.876856100105205*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"21bb4e1a-4a32-428d-8636-056056dd7c3b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Gamma]"}], "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Gamma]"}], "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876757322238388*^9, 3.876855720380926*^9, 
  3.876855878054944*^9, 3.8768561006485157`*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"6d708008-43ee-4a90-bedb-\
303e76ebcb1b"]
}, Open  ]],

Cell[TextData[{
 "This shows that ",
 StyleBox["H",
  FontSlant->"Italic"],
 " and ",
 StyleBox["a",
  FontSlant->"Italic"],
 " are correctly recovered from this ",
 StyleBox["G",
  FontSlant->"Italic"],
 ":"
}], "Text",
 CellChangeTimes->{{3.876854094825355*^9, 
  3.876854124763948*^9}},ExpressionUUID->"0ed1dac5-8c37-4b5b-8b73-\
e58f07e165ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"Gpd", ",", "2"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"Gpd", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "2"}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8767573372227592`*^9, 3.876757374659173*^9}, {
  3.87675746318764*^9, 3.876757481429451*^9}, {3.8768561038521547`*^9, 
  3.876856107226797*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4fab04a2-31df-4f03-a703-6e02d8d111e2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8767573384350357`*^9, 3.876757375441949*^9}, {
   3.8767574652749147`*^9, 3.876757484685532*^9}, 3.8768557204643*^9, {
   3.876855873625053*^9, 3.87685588025519*^9}, 3.87685610787328*^9},
 CellLabel->
  "Out[102]//MatrixForm=",ExpressionUUID->"4c2ee6e4-54d6-495c-9d6d-\
c4ce0237deb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", 
      RowBox[{"2", " ", "\[Gamma]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8767573384350357`*^9, 3.876757375441949*^9}, {
   3.8767574652749147`*^9, 3.876757484685532*^9}, 3.8768557204643*^9, {
   3.876855873625053*^9, 3.87685588025519*^9}, 3.876856107876606*^9},
 CellLabel->
  "Out[103]//MatrixForm=",ExpressionUUID->"a3e50ee7-1584-40e1-86f6-\
3c51e75eb562"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A qubit with amplitude damping", "Subsubsection",
 CellChangeTimes->{
  3.8768547170306463`*^9},ExpressionUUID->"10b5832a-443e-4395-a1df-\
8e772af53231"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H2", "=", 
   RowBox[{"\[Omega]", " ", 
    RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"H2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876758431107148*^9, 3.8767584315187693`*^9}, {
  3.8767584687389*^9, 3.87675848357267*^9}, {3.876759135404809*^9, 
  3.876759137747252*^9}, {3.876856125720839*^9, 3.876856126620022*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"22182244-f850-460f-8041-7823c55996b0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Omega]", "0"},
     {"0", 
      RowBox[{"-", "\[Omega]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876758484527932*^9, 3.87675913864198*^9, 
  3.876855755008051*^9, 3.876855953002116*^9},
 CellLabel->
  "Out[69]//MatrixForm=",ExpressionUUID->"b08facae-e7eb-41a0-9927-\
34c0dc320404"]
}, Open  ]],

Cell["Eq. (109a):", "Text",
 CellChangeTimes->{{3.876854757351651*^9, 
  3.8768547614287863`*^9}},ExpressionUUID->"f1dffa95-18b9-478d-ada7-\
6d415d94f0e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"QfromLindH", "[", 
       RowBox[{"2", ",", "k", ",", "l", ",", "H2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "3"}], "}"}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Q2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"AntisymmetricMatrixQ", "[", "Q2", "]"}]}], "Input",
 CellChangeTimes->{{3.876758519053014*^9, 3.87675853178514*^9}, {
   3.8767585727893353`*^9, 3.8767586115687227`*^9}, 3.876759144861827*^9, {
   3.876856146571299*^9, 3.8768561496156597`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"883f5703-81dd-42b9-b048-6f8320f41f87"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Omega]"}], "0"},
     {
      RowBox[{"2", " ", "\[Omega]"}], "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876758519844163*^9, 3.8767586148931293`*^9, 
  3.8767591485177317`*^9, 3.876855755127*^9, 3.876855955694798*^9, 
  3.876856150465308*^9},
 CellLabel->
  "Out[105]//MatrixForm=",ExpressionUUID->"1fc0592c-0c9d-43b3-a32c-\
32b6164d3f12"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.876758519844163*^9, 3.8767586148931293`*^9, 
  3.8767591485177317`*^9, 3.876855755127*^9, 3.876855955694798*^9, 
  3.8768561504684772`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"5e6bfa28-7885-4189-b49c-3eb253292c25"]
}, Open  ]],

Cell["Eq. (109b):", "Text",
 CellChangeTimes->{{3.876854757351651*^9, 
  3.876854774794489*^9}},ExpressionUUID->"961d3f68-285b-4d9a-b76b-\
5d19efa683ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Gamma]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[Gamma]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Gamma]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"R2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876758911303095*^9, 3.876758950017603*^9}, {
  3.87685615227064*^9, 3.876856153994679*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"85b6ea71-bb3f-4985-bc09-061b084d1fa8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "\[Gamma]"}], "0", "0"},
     {"0", 
      RowBox[{"-", "\[Gamma]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Gamma]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876758950972952*^9, 3.8768557551395063`*^9, 
  3.876855958352594*^9, 3.8768561547545433`*^9},
 CellLabel->
  "Out[108]//MatrixForm=",ExpressionUUID->"4471827a-8d99-48b6-9d40-\
f59596b1d764"]
}, Open  ]],

Cell[TextData[{
 "Confirming that ",
 StyleBox["H",
  FontSlant->"Italic"],
 " and ",
 StyleBox["a ",
  FontSlant->"Italic"],
 "are correctly recovered:"
}], "Text",
 CellChangeTimes->{{3.876854798870729*^9, 
  3.8768548259471416`*^9}},ExpressionUUID->"166c778d-b5a4-471f-9573-\
002858e16f24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{"Q2", "+", "R2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876855817599427*^9, 3.876855823298595*^9}, {
  3.876856156590246*^9, 3.87685616078983*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"14ef61f5-1499-4383-8724-c14faec71210"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "\[Gamma]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Omega]"}], "0"},
     {
      RowBox[{"2", " ", "\[Omega]"}], 
      RowBox[{"-", "\[Gamma]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Gamma]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8768558061094007`*^9, 3.8768558242132483`*^9}, 
   3.876855961027728*^9, 3.876856161683095*^9},
 CellLabel->
  "Out[110]//MatrixForm=",ExpressionUUID->"5fb08f6b-e505-4cce-af64-\
5ce7f7e87f6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"G2", ",", "2"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"G2", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], "\[Gamma]"}]}], "}"}], ",", "2"}], 
   "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.87675863827979*^9, 3.876758642666811*^9}, {
  3.876758875513913*^9, 3.876758876354767*^9}, {3.876758907589712*^9, 
  3.876758907748536*^9}, {3.876758954818585*^9, 3.876758955266046*^9}, {
  3.876759024691333*^9, 3.876759106208768*^9}, {3.876855771799605*^9, 
  3.87685578805232*^9}, {3.876855829972682*^9, 3.8768558322837667`*^9}, {
  3.876856164361651*^9, 3.8768561661157913`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"630159a3-3c8f-403a-a47b-ae5bc78ba30f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Omega]", "0"},
     {"0", 
      RowBox[{"-", "\[Omega]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8767586432522163`*^9, 3.8767588769126577`*^9, 3.87675890832008*^9, 
   3.876758955909009*^9, {3.876759070362286*^9, 3.8767591070129128`*^9}, 
   3.876759190699006*^9, {3.8768557558196783`*^9, 3.876855784726433*^9}, 
   3.8768558351927834`*^9, 3.8768559725857887`*^9, 3.8768561669157753`*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"0b9d9e26-30e9-451d-9ce3-\
bb6dd844f89c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Gamma]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Gamma]"}], "0"},
     {
      RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "\[Gamma]", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8767586432522163`*^9, 3.8767588769126577`*^9, 3.87675890832008*^9, 
   3.876758955909009*^9, {3.876759070362286*^9, 3.8767591070129128`*^9}, 
   3.876759190699006*^9, {3.8768557558196783`*^9, 3.876855784726433*^9}, 
   3.8768558351927834`*^9, 3.8768559725857887`*^9, 3.8768561669190683`*^9},
 CellLabel->
  "Out[112]//MatrixForm=",ExpressionUUID->"9c54802d-be7a-4887-b247-\
1fce20b2e3d3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example of ",
 StyleBox["G",
  FontSlant->"Italic"],
 " giving rise to a non-CP map:"
}], "Subsubsection",
 CellChangeTimes->{{3.876854869325377*^9, 
  3.876854876445979*^9}},ExpressionUUID->"b6cbdebe-08e9-4e72-a4bd-\
05d35abb8a26"],

Cell["Eq. (111):", "Text",
 CellChangeTimes->{{3.876854886059813*^9, 
  3.876854889796582*^9}},ExpressionUUID->"9d3f4b75-aa6b-4d67-852c-\
7264d08f4cc4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876759520191683*^9, 3.876759543618764*^9}, {
  3.8768561721013002`*^9, 3.876856173659528*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"46ad711b-01ba-4b11-822f-f35f420e377c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876759543999691*^9, 3.876855976251286*^9, 
  3.8768561748978367`*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"b6a94ef2-2fae-4142-992a-\
c5589cc551dd"]
}, Open  ]],

Cell["Eq. (112):", "Text",
 CellChangeTimes->{{3.876854886059813*^9, 
  3.876854901389138*^9}},ExpressionUUID->"5209882a-021e-43fa-8f46-\
1979227bf8d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"G3", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.876759552290016*^9, 3.876759596770278*^9}, {
   3.876759651817168*^9, 3.8767596539281597`*^9}, {3.876854909927689*^9, 
   3.8768549123260803`*^9}, 3.876856177860388*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"a027e53b-b307-4578-8b35-e1720f8e58e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.876759562862653*^9, 3.8767595975030746`*^9}, 
   3.87675965534332*^9, 3.876855978987885*^9, 3.876856178464129*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"711ea511-0a53-4736-b32b-16d5c31096a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example of a non-symmetric ",
 StyleBox["R",
  FontSlant->"Italic"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.8768549527488327`*^9, 
  3.8768549634138527`*^9}},ExpressionUUID->"faf23e90-ad72-49ca-b922-\
ce4c328d1be6"],

Cell["Eq. (45):", "Text",
 CellChangeTimes->{{3.876854970782476*^9, 
  3.876854975900724*^9}},ExpressionUUID->"9fa40124-e13b-4296-a7e5-\
ac0a8a0b6d38"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"R4", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", 
        FractionBox["1", "4"], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], "0", 
        RowBox[{"-", 
         FractionBox["5", "4"]}], "0", "0", "0", "0"},
       {
        FractionBox["3", "4"], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["5", "4"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "4"], 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], 
        RowBox[{"-", 
         FractionBox["5", "4"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}], 
        RowBox[{"-", 
         FractionBox["3", "4"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{{3.87676083002748*^9, 3.8767608498541203`*^9}, {
  3.876856189352373*^9, 3.8768561903700953`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"bab24438-2ee5-43c9-b92b-d74bfdb122a5"],

Cell[TextData[{
 "Confirming that the correct ",
 StyleBox["a",
  FontSlant->"Italic"],
 " is recovered [Eq. (44)]:"
}], "Text",
 CellChangeTimes->{{3.8768549862121696`*^9, 
  3.876855006372614*^9}},ExpressionUUID->"2e204b82-ebae-4cd6-9307-\
c01e05675b57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"R4", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], "/", "3"}], ",", "0", ",", "0"}], 
     "}"}], ",", "3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876760853298489*^9, 3.8767609393357487`*^9}, {
  3.876856194016478*^9, 3.876856194974053*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"8971ec9e-106d-4d05-9e89-709257622e27"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
     {"\[ImaginaryI]", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.876760922688295*^9, 3.876760940649914*^9}, 
   3.876855985773334*^9, 3.8768561957987013`*^9},
 CellLabel->
  "Out[119]//MatrixForm=",ExpressionUUID->"0fc0d41e-9551-4279-958e-\
59cd23e4d0cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["su(3)", "Subsubsection",
 CellChangeTimes->{{3.867688164102778*^9, 
  3.867688165274335*^9}},ExpressionUUID->"533e8200-fefb-4667-be25-\
0b2deee84129"],

Cell[TextData[{
 "Here we define a simple ",
 StyleBox["a",
  FontSlant->"Italic"],
 " matrix (generalizing the su(2) case) corresponding to amplitude damping \
and check that it\[CloseCurlyQuote]s non-negative. This is Eq.(44) in the \
paper."
}], "Text",
 CellChangeTimes->{{3.867515914002685*^9, 3.8675159405656*^9}, {
  3.867765678960989*^9, 3.867765702878977*^9}, {3.867776102458516*^9, 
  3.867776122852606*^9}, {3.869958277527485*^9, 3.8699583161294203`*^9}, {
  3.8768555141839113`*^9, 
  3.876855514980743*^9}},ExpressionUUID->"9e56e30a-e317-4d70-9b18-\
7daf25193761"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"-", "I"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", "I"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "8"}], "}"}], "->", "0"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{"Normal", "[", "s", "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"a3", "=", 
     RowBox[{"PDM", "[", "8", "]"}]}], ";"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "generates", " ", "a", " ", "random", " ", "nonnegative", " ", 
    StyleBox["a",
     FontSlant->"Italic"], " ", "matrix", " ", "instead"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"a3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "a3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigenvalues", "[", "a3", "]"}], "//", "NonNegative"}]}], "Input",
 CellChangeTimes->{{3.86743673118311*^9, 3.867436772222395*^9}, {
  3.8674371684062643`*^9, 3.867437169090682*^9}, {3.867508311395484*^9, 
  3.8675083120132313`*^9}, {3.867512173273753*^9, 3.8675121802499657`*^9}, {
  3.867752825999898*^9, 3.867752827138506*^9}, {3.867758647636403*^9, 
  3.867758647638145*^9}, {3.867770320061474*^9, 3.867770322389407*^9}, {
  3.871144084257782*^9, 3.871144101378498*^9}, {3.871144465720426*^9, 
  3.8711444696926126`*^9}, {3.871144591419434*^9, 3.871144598133778*^9}, {
  3.871144643496336*^9, 3.871144643865054*^9}, {3.8714266588160543`*^9, 
  3.8714266755994368`*^9}, {3.872498374628272*^9, 3.872498392281747*^9}, {
  3.872498442145472*^9, 3.872498477572772*^9}, {3.8724986662699757`*^9, 
  3.872498708824155*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"5d5ae43c-2f7e-48f2-b0ea-50aec7d9d9bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
     {"\[ImaginaryI]", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8674367445526114`*^9, 3.867436773239333*^9}, {
   3.86743716424973*^9, 3.8674371700041103`*^9}, {3.867437206182619*^9, 
   3.867437239366127*^9}, {3.867437282690116*^9, 3.867437291590667*^9}, 
   3.8674374966082373`*^9, 3.867508312847763*^9, 3.8675111805436373`*^9, 
   3.8675115426599894`*^9, {3.8675121769804087`*^9, 3.8675121807973757`*^9}, 
   3.867515406012677*^9, 3.867688532646325*^9, {3.8676890745374613`*^9, 
   3.86768908352556*^9}, 3.867714481027569*^9, 3.867752839207637*^9, 
   3.8677657089685497`*^9, 3.867770323280355*^9, 3.867776127937996*^9, 
   3.8687519831842413`*^9, 3.868752130771863*^9, 3.869297704457818*^9, 
   3.8702055388559923`*^9, 3.8702847532842617`*^9, 3.870536922634384*^9, 
   3.8706008955933943`*^9, 3.8710337146896687`*^9, 3.871144088712075*^9, 
   3.871144602813756*^9, 3.871144645355976*^9, 3.871144822552349*^9, 
   3.8711689313894863`*^9, 3.87116999487428*^9, 3.871171429760251*^9, 
   3.8713223636936073`*^9, 3.871414944041898*^9, 3.871426640415661*^9, 
   3.871426678828753*^9, {3.871427111665804*^9, 3.871427138382008*^9}, 
   3.871488351162445*^9, 3.87157340035081*^9, 3.8715838254910517`*^9, 
   3.872465661340426*^9, {3.872498394297851*^9, 3.8724984431783743`*^9}, {
   3.872498473385944*^9, 3.872498478199912*^9}, 3.872681581883997*^9, 
   3.876760769665811*^9, 3.87685602062558*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"463e1563-5d84-4c4c-841d-\
9bc2f980a000"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8674367445526114`*^9, 3.867436773239333*^9}, {
   3.86743716424973*^9, 3.8674371700041103`*^9}, {3.867437206182619*^9, 
   3.867437239366127*^9}, {3.867437282690116*^9, 3.867437291590667*^9}, 
   3.8674374966082373`*^9, 3.867508312847763*^9, 3.8675111805436373`*^9, 
   3.8675115426599894`*^9, {3.8675121769804087`*^9, 3.8675121807973757`*^9}, 
   3.867515406012677*^9, 3.867688532646325*^9, {3.8676890745374613`*^9, 
   3.86768908352556*^9}, 3.867714481027569*^9, 3.867752839207637*^9, 
   3.8677657089685497`*^9, 3.867770323280355*^9, 3.867776127937996*^9, 
   3.8687519831842413`*^9, 3.868752130771863*^9, 3.869297704457818*^9, 
   3.8702055388559923`*^9, 3.8702847532842617`*^9, 3.870536922634384*^9, 
   3.8706008955933943`*^9, 3.8710337146896687`*^9, 3.871144088712075*^9, 
   3.871144602813756*^9, 3.871144645355976*^9, 3.871144822552349*^9, 
   3.8711689313894863`*^9, 3.87116999487428*^9, 3.871171429760251*^9, 
   3.8713223636936073`*^9, 3.871414944041898*^9, 3.871426640415661*^9, 
   3.871426678828753*^9, {3.871427111665804*^9, 3.871427138382008*^9}, 
   3.871488351162445*^9, 3.87157340035081*^9, 3.8715838254910517`*^9, 
   3.872465661340426*^9, {3.872498394297851*^9, 3.8724984431783743`*^9}, {
   3.872498473385944*^9, 3.872498478199912*^9}, 3.872681581883997*^9, 
   3.876760769665811*^9, 3.8768560206295958`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"0829fabd-9246-497c-963c-425c4a7a6931"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8674367445526114`*^9, 3.867436773239333*^9}, {
   3.86743716424973*^9, 3.8674371700041103`*^9}, {3.867437206182619*^9, 
   3.867437239366127*^9}, {3.867437282690116*^9, 3.867437291590667*^9}, 
   3.8674374966082373`*^9, 3.867508312847763*^9, 3.8675111805436373`*^9, 
   3.8675115426599894`*^9, {3.8675121769804087`*^9, 3.8675121807973757`*^9}, 
   3.867515406012677*^9, 3.867688532646325*^9, {3.8676890745374613`*^9, 
   3.86768908352556*^9}, 3.867714481027569*^9, 3.867752839207637*^9, 
   3.8677657089685497`*^9, 3.867770323280355*^9, 3.867776127937996*^9, 
   3.8687519831842413`*^9, 3.868752130771863*^9, 3.869297704457818*^9, 
   3.8702055388559923`*^9, 3.8702847532842617`*^9, 3.870536922634384*^9, 
   3.8706008955933943`*^9, 3.8710337146896687`*^9, 3.871144088712075*^9, 
   3.871144602813756*^9, 3.871144645355976*^9, 3.871144822552349*^9, 
   3.8711689313894863`*^9, 3.87116999487428*^9, 3.871171429760251*^9, 
   3.8713223636936073`*^9, 3.871414944041898*^9, 3.871426640415661*^9, 
   3.871426678828753*^9, {3.871427111665804*^9, 3.871427138382008*^9}, 
   3.871488351162445*^9, 3.87157340035081*^9, 3.8715838254910517`*^9, 
   3.872465661340426*^9, {3.872498394297851*^9, 3.8724984431783743`*^9}, {
   3.872498473385944*^9, 3.872498478199912*^9}, 3.872681581883997*^9, 
   3.876760769665811*^9, 3.8768560206328983`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"3f800490-02bc-47a0-b791-02d69c70bf84"]
}, Open  ]],

Cell[TextData[{
 "The R matrix corresponding to the given ",
 StyleBox["a",
  FontSlant->"Italic"],
 " matrix. This is Eq.(45) in the paper."
}], "Text",
 CellChangeTimes->{{3.867516831206746*^9, 3.867516839059382*^9}, {
   3.867688309411384*^9, 3.8676883206019583`*^9}, {3.867689120077324*^9, 
   3.867689120617394*^9}, {3.869958339241922*^9, 3.869958361122058*^9}, 
   3.870284761717525*^9, {3.8768555313872128`*^9, 
   3.8768555319295053`*^9}},ExpressionUUID->"512121c3-c692-48d6-98c4-\
286183147fef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"R5", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"3", ",", "a3"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"R5", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.86743896969144*^9, 3.867438997590785*^9}, {
   3.867758647641429*^9, 3.867758662846497*^9}, {3.870368841433366*^9, 
   3.870368843808325*^9}, 3.870368996253039*^9, {3.871144655340795*^9, 
   3.871144656768807*^9}, {3.8768562148657427`*^9, 3.876856218614643*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"705dc835-5f50-4de1-9985-70363fc40226"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", 
      FractionBox["1", "4"], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["3", "4"]}], "0", 
      RowBox[{"-", 
       FractionBox["5", "4"]}], "0", "0", "0", "0"},
     {
      FractionBox["3", "4"], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["5", "4"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "4"], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["3"]}]]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["3", "4"]}], 
      RowBox[{"-", 
       FractionBox["5", "4"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "4"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "4"]}], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "4"]}], 
      RowBox[{"-", 
       FractionBox["3", "4"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.867438999373939*^9, 3.8675142090692263`*^9, 3.867515503685117*^9, 
   3.86768853822827*^9, 3.867689098846221*^9, 3.8677144915476713`*^9, 
   3.8677528522847433`*^9, 3.8677528925729303`*^9, 3.8677657165284986`*^9, 
   3.86777036837888*^9, 3.867776131994018*^9, 3.8687519836943493`*^9, 
   3.868752131269199*^9, 3.869297709401849*^9, 3.870205539533288*^9, 
   3.8702847669511423`*^9, 3.8702849646931973`*^9, 3.8705369230943604`*^9, 
   3.870600896128954*^9, 3.87103371558237*^9, {3.8711446285951*^9, 
   3.8711446584717083`*^9}, 3.8711448585645323`*^9, 3.871168932191798*^9, 
   3.871170017883988*^9, 3.871171430577914*^9, 3.8713223645222*^9, 
   3.871414944801179*^9, 3.871426699475616*^9, {3.8714271124678698`*^9, 
   3.8714271392043962`*^9}, 3.8714883674549303`*^9, 3.871573401243805*^9, 
   3.871583826283401*^9, 3.872465662140408*^9, 3.872498521224018*^9, 
   3.872623683626052*^9, 3.872681582641313*^9, 3.876856027662693*^9, 
   3.8768562236773777`*^9, 3.876856315792886*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"38cc97a8-09fb-431a-8f0f-\
e2d37299d82d"]
}, Open  ]],

Cell[TextData[{
 "The ",
 StyleBox["c",
  FontSlant->"Italic"],
 " vector for the ",
 StyleBox["a",
  FontSlant->"Italic"],
 " matrix above (Eq. (114) in the paper):"
}], "Text",
 CellChangeTimes->{{3.867516590598969*^9, 3.867516597617628*^9}, {
  3.867752918321134*^9, 3.8677529220872183`*^9}, {3.867769176383957*^9, 
  3.867769178858294*^9}, {3.8699583671567497`*^9, 3.869958368956998*^9}, {
  3.870203766224224*^9, 3.87020377095942*^9}, {3.872623491126631*^9, 
  3.872623493451906*^9}, {3.876855549524341*^9, 
  3.8768555503485527`*^9}},ExpressionUUID->"24938a24-dbb5-4ac4-9edb-\
87da67cb42e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3", "=", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"3", ",", "a3"}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.86751028049203*^9, 3.867510282157696*^9}, {
   3.8675141217768097`*^9, 3.8675141477856483`*^9}, {3.867516601512725*^9, 
   3.8675166026815233`*^9}, {3.867758647643259*^9, 3.867758671802383*^9}, 
   3.8677657216994553`*^9, {3.87114467040287*^9, 3.871144671573832*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"035268a8-d0a0-4417-926b-471d9de1e543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SqrtBox["2"], "3"], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.867510283905032*^9, 3.867510906702215*^9, 3.867511099211722*^9, 
   3.867511205905292*^9, 3.867511570815536*^9, {3.867514122466422*^9, 
   3.867514149326627*^9}, 3.867515452977552*^9, 3.867516609112763*^9, 
   3.867688542736986*^9, 3.867714500873651*^9, 3.867752929098201*^9, 
   3.8677657226295757`*^9, 3.8677704104367647`*^9, 3.867776138185822*^9, 
   3.868751983747135*^9, 3.868752134897246*^9, 3.869297726085827*^9, 
   3.870205539647793*^9, 3.87028477185153*^9, 3.8702849680722322`*^9, 
   3.870536923128512*^9, 3.8706008961625*^9, 3.871033715660043*^9, {
   3.8711446679222803`*^9, 3.871144672147292*^9}, 3.8711448620987263`*^9, 
   3.8711689322452097`*^9, 3.871170017975733*^9, 3.871171430634493*^9, 
   3.871322364574786*^9, 3.871414945045135*^9, 3.8714267101019*^9, {
   3.871427112521667*^9, 3.8714271392591963`*^9}, 3.8714883722836123`*^9, 
   3.8715734013443937`*^9, 3.871583826335945*^9, 3.872465662295384*^9, 
   3.8724986581252947`*^9, 3.8726815827239943`*^9, 3.876856320453052*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5bee5b64-6a7a-489e-815c-666e3915ffd5"]
}, Open  ]],

Cell["\<\
Checking whether the corresponding Lindbladian is unital (it isn\
\[CloseCurlyQuote]t):\
\>", "Text",
 CellChangeTimes->{{3.867516691298645*^9, 
  3.86751671267537*^9}},ExpressionUUID->"f68b8744-cc8f-4103-93d5-\
1bfde87dacda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Lind", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "a3", ",", "3"}], "]"}],
     "]"}], "//", "Chop"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.867440289090029*^9, 3.8674403409506063`*^9}, {
   3.867440384457556*^9, 3.867440384926755*^9}, 3.867758647644987*^9, {
   3.8677657421212397`*^9, 3.867765752198811*^9}, {3.8714267234526367`*^9, 
   3.87142676015594*^9}, {3.871573451699367*^9, 3.87157346629257*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b17a9db0-b910-46d1-8a65-6ca986296c04"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "\[ImaginaryI]", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.867440342267816*^9, 3.867440386875944*^9, 3.867440541548353*^9, 
   3.8675084371910954`*^9, 3.867514156629303*^9, 3.867688547365705*^9, 
   3.867714505530051*^9, 3.867752932572075*^9, {3.867765727357736*^9, 
   3.867765754618944*^9}, 3.867776141309216*^9, 3.86875217165794*^9, 
   3.8702055397573977`*^9, 3.870284972710699*^9, 3.870536923168078*^9, 
   3.870600896202578*^9, 3.871033715738696*^9, 3.8711448777298183`*^9, 
   3.871168932282689*^9, 3.871170018010811*^9, 3.8713223646141357`*^9, 
   3.871414945079939*^9, {3.871426724297886*^9, 3.87142676091813*^9}, {
   3.87142711255794*^9, 3.87142713929669*^9}, 3.871488375945717*^9, {
   3.871573460828416*^9, 3.871573467170429*^9}, 3.871584005329343*^9, 
   3.872465662396319*^9, 3.872498724620219*^9, 3.872681582753438*^9, 
   3.8768563266047173`*^9},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"6041f9c4-e31d-4ff7-84c7-\
f91020dce5de"]
}, Open  ]],

Cell["\<\
A different way to calculate the c vector gives a consistent result:\
\>", "Text",
 CellChangeTimes->{{3.867516719018895*^9, 
  3.867516740710284*^9}},ExpressionUUID->"ae8a2399-1447-4263-b688-\
5a1aa2ae637b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"c3", "-", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GellMann", "[", "3", "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], ".", 
         RowBox[{"Lind", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "a3", ",", "3"}], 
          "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "8"}], "}"}]}], "]"}]}], ")"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.867440598916946*^9, 3.8674406540537252`*^9}, {
   3.867514175507277*^9, 3.867514192639656*^9}, {3.867516746695114*^9, 
   3.8675167484162703`*^9}, {3.867714516216814*^9, 3.867714520569302*^9}, 
   3.867754304745413*^9, 3.867758647646106*^9, {3.87114490963546*^9, 
   3.8711449427549353`*^9}, {3.871144998903801*^9, 3.871145012717325*^9}, {
   3.871145634554409*^9, 3.871145669619985*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"efefeefa-66b7-4d1d-88a0-624773efd794"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.867440661120829*^9, 3.867508441832809*^9, 3.867514158719902*^9, 
   3.867514193672958*^9, 3.867515494690928*^9, 3.8675167496891823`*^9, 
   3.8676885509812317`*^9, {3.8677145135349092`*^9, 3.867714525225713*^9}, 
   3.867752936592197*^9, 3.867765791728745*^9, 3.867776144265873*^9, 
   3.8687521717462997`*^9, 3.8702055398884363`*^9, 3.8702849767961617`*^9, 
   3.8705369232291393`*^9, 3.870600896262217*^9, 3.8710337159208508`*^9, 
   3.8711448818394337`*^9, {3.8711449139825478`*^9, 3.8711449277704573`*^9}, {
   3.871145638852378*^9, 3.871145670241684*^9}, 3.871168932372345*^9, 
   3.8711700181013193`*^9, 3.871322364703349*^9, 3.871414945169608*^9, 
   3.8714267664444113`*^9, {3.871427112648952*^9, 3.871427139389291*^9}, 
   3.8714883785653267`*^9, 3.871573473074214*^9, 3.871584008950274*^9, 
   3.872465662539332*^9, 3.8724987312714777`*^9, 3.8726815828417253`*^9, 
   3.876856333731962*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"f84bb95f-786a-4faa-8ab4-b752affa6f5a"]
}, Open  ]],

Cell[TextData[{
 "Define an arbitrary skew-symmetric ",
 StyleBox["Q ",
  FontSlant->"Italic"],
 "matrix. This is Eq.(115) in the paper."
}], "Text",
 CellChangeTimes->{{3.868785148151676*^9, 3.868785179523477*^9}, {
  3.869958452878089*^9, 3.869958474833131*^9}, {3.872623531028842*^9, 
  3.872623532077422*^9}, {3.876855573117486*^9, 
  3.87685557371771*^9}},ExpressionUUID->"61829789-fff4-4e9a-94d2-\
5af6beae1277"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qfactor3", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "4"], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ",", "0", ",", 
        FractionBox[
         SqrtBox["3"], "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox[
         SqrtBox["3"], "4"], ",", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Qfactor3", " ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Symmetrize", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"RandomReal", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "20"}], ",", "20"}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "8"}], "}"}]}], "]"}], ",", 
         RowBox[{"Antisymmetric", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}], "//", "Normal"}], "//",
       "Chop"}]}], ";"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "generates", " ", "a", " ", "random", " ", "skew"}], 
    "-", 
    RowBox[{"symmetric", " ", "Q", " ", "matrix", " ", "instead"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"AntisymmetricMatrixQ", "[", "Qfactor3", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Qfactor3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8687375446844673`*^9, 3.8687375642018147`*^9}, {
  3.868737681665475*^9, 3.868737684279666*^9}, {3.8687517993102217`*^9, 
  3.868751807798778*^9}, {3.868785184475541*^9, 3.8687852217463217`*^9}, {
  3.870220878401578*^9, 3.870220885216905*^9}, {3.87022120961228*^9, 
  3.8702212297669897`*^9}, {3.870221347285832*^9, 3.870221426364455*^9}, {
  3.87022172767074*^9, 3.870221744294323*^9}, {3.8702856172838583`*^9, 
  3.87028561850672*^9}, {3.870618020089726*^9, 3.8706180379647083`*^9}, {
  3.8710856288223124`*^9, 3.8710856360805483`*^9}, {3.871138462154557*^9, 
  3.8711384701754827`*^9}, {3.871322424163143*^9, 3.8713224262001677`*^9}, {
  3.8715840410469027`*^9, 3.871584042014772*^9}, {3.872498756344325*^9, 
  3.872498772485034*^9}, {3.8724988078854523`*^9, 3.872498816089815*^9}, {
  3.8724989463984632`*^9, 3.8724989494833803`*^9}, {3.8768563536553497`*^9, 
  3.876856355951654*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c9334d14-2070-4ce3-8c98-1b4c6d342cbe"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8687376866545897`*^9, 3.8687518088011*^9, 3.8687522958795137`*^9, {
   3.868785210867395*^9, 3.868785222981017*^9}, 3.869297878861926*^9, 
   3.8702056425843277`*^9, 3.870220886240511*^9, {3.870221221637392*^9, 
   3.8702212308461514`*^9}, {3.870221390178768*^9, 3.870221427718943*^9}, 
   3.870221554456937*^9, 3.870221711837717*^9, 3.870221745848008*^9, 
   3.8702738990023108`*^9, 3.87028558812957*^9, 3.870285619258857*^9, 
   3.870346527343728*^9, 3.870536986129569*^9, 3.870601006527206*^9, 
   3.870618042773651*^9, 3.87062036644639*^9, 3.871033820593259*^9, 
   3.8710717060572453`*^9, 3.871084554227779*^9, {3.8710856312716093`*^9, 
   3.871085637244719*^9}, 3.871138473223134*^9, 3.871143811310342*^9, 
   3.8711438717787533`*^9, 3.871147768529215*^9, 3.87116487203609*^9, 
   3.871164916059751*^9, 3.871169388262608*^9, 3.871170934624464*^9, 
   3.8711711041995497`*^9, 3.87117115725257*^9, 3.8711712312793417`*^9, 
   3.871171492751685*^9, 3.871322428569075*^9, 3.871414997549253*^9, 
   3.87142685482691*^9, 3.8714269093609753`*^9, {3.871427112659707*^9, 
   3.871427139399643*^9}, 3.871488396362814*^9, 3.8715735555386333`*^9, 
   3.871584137691421*^9, 3.8724656625915003`*^9, 3.872498951484383*^9, 
   3.872681582851903*^9, 3.8768563577264137`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"86cd7c7b-ffd2-4ac1-8e3f-e307563ffa63"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "4"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "4"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "4"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "4"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], "0", 
      FractionBox[
       SqrtBox["3"], "4"]},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["3"], "4"], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], "4"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8687376866545897`*^9, 3.8687518088011*^9, 3.8687522958795137`*^9, {
   3.868785210867395*^9, 3.868785222981017*^9}, 3.869297878861926*^9, 
   3.8702056425843277`*^9, 3.870220886240511*^9, {3.870221221637392*^9, 
   3.8702212308461514`*^9}, {3.870221390178768*^9, 3.870221427718943*^9}, 
   3.870221554456937*^9, 3.870221711837717*^9, 3.870221745848008*^9, 
   3.8702738990023108`*^9, 3.87028558812957*^9, 3.870285619258857*^9, 
   3.870346527343728*^9, 3.870536986129569*^9, 3.870601006527206*^9, 
   3.870618042773651*^9, 3.87062036644639*^9, 3.871033820593259*^9, 
   3.8710717060572453`*^9, 3.871084554227779*^9, {3.8710856312716093`*^9, 
   3.871085637244719*^9}, 3.871138473223134*^9, 3.871143811310342*^9, 
   3.8711438717787533`*^9, 3.871147768529215*^9, 3.87116487203609*^9, 
   3.871164916059751*^9, 3.871169388262608*^9, 3.871170934624464*^9, 
   3.8711711041995497`*^9, 3.87117115725257*^9, 3.8711712312793417`*^9, 
   3.871171492751685*^9, 3.871322428569075*^9, 3.871414997549253*^9, 
   3.87142685482691*^9, 3.8714269093609753`*^9, {3.871427112659707*^9, 
   3.871427139399643*^9}, 3.871488396362814*^9, 3.8715735555386333`*^9, 
   3.871584137691421*^9, 3.8724656625915003`*^9, 3.872498951484383*^9, 
   3.872681582851903*^9, 3.876856357730673*^9},
 CellLabel->
  "Out[132]//MatrixForm=",ExpressionUUID->"a2cc38f5-087d-497d-afd2-\
d721d135e3ae"]
}, Open  ]],

Cell["\<\
The Hamiltonian corresponding to this Q matrix [Eq. (116) in the paper]:\
\>", "Text",
 CellChangeTimes->{{3.870206146096163*^9, 3.870206156614767*^9}, {
  3.871573566417427*^9, 3.871573575252881*^9}, {3.872498984327742*^9, 
  3.872498987088688*^9}, {3.872499381174521*^9, 3.872499386911891*^9}, {
  3.872623541483013*^9, 3.8726235415427427`*^9}, {3.87685559281254*^9, 
  3.876855602801876*^9}},ExpressionUUID->"6acac3f8-cfc2-4f0c-ab7b-\
97f040a0bcfc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H3", "=", 
   RowBox[{
    RowBox[{"Ham", "[", 
     RowBox[{"3", ",", "Qfactor3"}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"H3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"HermitianMatrixQ", "[", "H3", "]"}]}], "Input",
 CellChangeTimes->{{3.870206159963299*^9, 3.870206180041873*^9}, 
   3.870221139667708*^9, {3.870285596277257*^9, 3.870285597466282*^9}, 
   3.8710856439573812`*^9, {3.8715735424480953`*^9, 3.871573550563162*^9}, {
   3.871573585574006*^9, 3.8715735914536543`*^9}, {3.871584159488962*^9, 
   3.87158425133353*^9}, {3.876856393892671*^9, 3.876856393969805*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"11fa8915-44a6-468d-9a0d-95a97145cf95"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", 
      FractionBox["1", "6"]},
     {"0", 
      FractionBox["1", "6"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.870206180838431*^9, 3.8702212403661823`*^9, 3.870221446923122*^9, 
   3.870221572362732*^9, 3.870221783110512*^9, 3.870273906926695*^9, {
   3.870285591970106*^9, 3.87028562614256*^9}, 3.870346554860458*^9, 
   3.870536986176379*^9, 3.870601006615602*^9, 3.870618120858164*^9, 
   3.870620366557125*^9, 3.871033820672714*^9, 3.871071711768977*^9, 
   3.871084558821632*^9, 3.8710856477956553`*^9, 3.8711384803482037`*^9, 
   3.871143827397108*^9, 3.8711438719001904`*^9, 3.871147768608465*^9, 
   3.871164872133625*^9, 3.8711649161601887`*^9, 3.871169391298935*^9, 
   3.871170934737454*^9, 3.871171104293466*^9, 3.8711711573495827`*^9, 
   3.8711712313798122`*^9, 3.8711714928658648`*^9, 3.871322435634081*^9, 
   3.871414997613159*^9, 3.871426913914627*^9, {3.8714271127177353`*^9, 
   3.871427139498204*^9}, 3.871488401640696*^9, {3.871573551525485*^9, 
   3.8715735584254827`*^9}, 3.871573592428877*^9, 3.871584141937077*^9, 
   3.871584185451623*^9, {3.871584216006517*^9, 3.8715842521207027`*^9}, 
   3.872465662698834*^9, 3.872498990389234*^9, 3.872681582916184*^9, {
   3.87685637811234*^9, 3.876856394993264*^9}},
 CellLabel->
  "Out[137]//MatrixForm=",ExpressionUUID->"9fede020-917b-4073-bd55-\
9be69f10bd58"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.870206180838431*^9, 3.8702212403661823`*^9, 3.870221446923122*^9, 
   3.870221572362732*^9, 3.870221783110512*^9, 3.870273906926695*^9, {
   3.870285591970106*^9, 3.87028562614256*^9}, 3.870346554860458*^9, 
   3.870536986176379*^9, 3.870601006615602*^9, 3.870618120858164*^9, 
   3.870620366557125*^9, 3.871033820672714*^9, 3.871071711768977*^9, 
   3.871084558821632*^9, 3.8710856477956553`*^9, 3.8711384803482037`*^9, 
   3.871143827397108*^9, 3.8711438719001904`*^9, 3.871147768608465*^9, 
   3.871164872133625*^9, 3.8711649161601887`*^9, 3.871169391298935*^9, 
   3.871170934737454*^9, 3.871171104293466*^9, 3.8711711573495827`*^9, 
   3.8711712313798122`*^9, 3.8711714928658648`*^9, 3.871322435634081*^9, 
   3.871414997613159*^9, 3.871426913914627*^9, {3.8714271127177353`*^9, 
   3.871427139498204*^9}, 3.871488401640696*^9, {3.871573551525485*^9, 
   3.8715735584254827`*^9}, 3.871573592428877*^9, 3.871584141937077*^9, 
   3.871584185451623*^9, {3.871584216006517*^9, 3.8715842521207027`*^9}, 
   3.872465662698834*^9, 3.872498990389234*^9, 3.872681582916184*^9, {
   3.87685637811234*^9, 3.87685639499774*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"7c26bc8d-94f5-42ab-b5da-598aa3e5038d"]
}, Open  ]],

Cell["\<\
The Q matrix that in turn arises from this Hamiltonian is [Eq. (117) in the \
paper]:\
\>", "Text",
 CellChangeTimes->{{3.871584259478491*^9, 3.871584275634101*^9}, {
  3.872499107162249*^9, 3.872499118727661*^9}, {3.872499406347196*^9, 
  3.872499406796376*^9}, {3.872623561673398*^9, 3.872623568813595*^9}, {
  3.876855588282468*^9, 
  3.876855619466385*^9}},ExpressionUUID->"5d465344-c2b2-4e22-8e29-\
a113fbdd8e9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q3", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"QfromLindH", "[", 
       RowBox[{"3", ",", "k", ",", "l", ",", "H3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "8"}], "}"}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Q3", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"AntisymmetricMatrixQ", "[", "Q3", "]"}]}], "Input",
 CellChangeTimes->{{3.871573649612959*^9, 3.8715738044398117`*^9}, {
  3.871576298938135*^9, 3.8715763134097347`*^9}, {3.871584288036058*^9, 
  3.871584288429954*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"8d08f188-6b36-4f38-ba44-179f01f5078d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      FractionBox["1", "6"], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "6"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "6"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.871573657785314*^9, 3.871573665120257*^9}, {
   3.871573735874701*^9, 3.87157376233945*^9}, {3.8715737926767607`*^9, 
   3.871573804983056*^9}, 3.871576315096594*^9, 3.8715842901309223`*^9, 
   3.872465662844035*^9, 3.8724990725408287`*^9, 3.8726236917544937`*^9, 
   3.8726818324172688`*^9, 3.876856409015723*^9},
 CellLabel->
  "Out[140]//MatrixForm=",ExpressionUUID->"f30002a0-d865-4866-9709-\
faa66a15521a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.871573657785314*^9, 3.871573665120257*^9}, {
   3.871573735874701*^9, 3.87157376233945*^9}, {3.8715737926767607`*^9, 
   3.871573804983056*^9}, 3.871576315096594*^9, 3.8715842901309223`*^9, 
   3.872465662844035*^9, 3.8724990725408287`*^9, 3.8726236917544937`*^9, 
   3.8726818324172688`*^9, 3.876856409019705*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"336c3883-9482-42ae-beef-5069831e53eb"]
}, Open  ]],

Cell["\<\
This Q matrix is different from the one that H3 originated from:\
\>", "Text",
 CellChangeTimes->{{3.8715843345540743`*^9, 3.871584347154909*^9}, {
   3.8724991304111633`*^9, 3.8724991364704533`*^9}, 
   3.872499410488999*^9},ExpressionUUID->"80156e28-7dfc-45a6-8a8c-\
9a7f6de487d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q3", "===", "Qfactor3"}]], "Input",
 CellChangeTimes->{{3.871584299589941*^9, 3.8715843202005873`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"3ef92df6-db2a-43ad-9723-0ad77e6432f5"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.8715842965170517`*^9, 3.8715843036260147`*^9}, 
   3.871584349931041*^9, 3.872465662945037*^9, 3.872681837293941*^9, 
   3.876856413868341*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"5999f93e-d745-439c-9823-e9a7260bfe9a"]
}, Open  ]],

Cell["\<\
Nevertheless the Hamiltonians are the same, as guaranteed by Proposition 11 \
in the paper:\
\>", "Text",
 CellChangeTimes->{{3.8715843977537746`*^9, 3.871584420175336*^9}, {
  3.87249981279184*^9, 3.8724998320048428`*^9}, {3.872499959055963*^9, 
  3.872499959519485*^9}, {3.872623584668961*^9, 3.872623594553833*^9}, {
  3.876855630896572*^9, 
  3.87685563400244*^9}},ExpressionUUID->"eac19b63-01c2-4c25-8131-\
5a27ada0eac3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H3", "-", 
    RowBox[{"Ham", "[", 
     RowBox[{"3", ",", "Q3"}], "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.87158436136345*^9, 3.871584394302249*^9}, {
  3.8724998491222363`*^9, 3.872499849423039*^9}, {3.872499963512136*^9, 
  3.872499963780882*^9}, {3.876856416983988*^9, 3.876856417074712*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"21700b64-e3ba-4623-b30f-70c777fa33bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8715843743743362`*^9, 3.871584394912274*^9}, 
   3.872465663042399*^9, 3.872499852509551*^9, 3.872499965047039*^9, 
   3.872681840309723*^9, 3.876856417835992*^9},
 CellLabel->
  "Out[143]//MatrixForm=",ExpressionUUID->"c39ae4b2-33d5-4e68-a203-\
27ac9b09896f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1175, 1377},
WindowMargins->{{Automatic, 755}, {Automatic, -145}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c11ff0f6-d037-434f-83bd-ebeff804e3f0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 369, 7, 277, "Title",ExpressionUUID->"ff2684b0-8537-4e59-952e-0dc14704d1ab"],
Cell[CellGroupData[{
Cell[816, 26, 210, 4, 84, "Section",ExpressionUUID->"f171b406-e39c-4b6a-83db-45c49def4203"],
Cell[1029, 32, 876, 25, 90, "Input",ExpressionUUID->"bcee353f-a228-4136-828e-8f8456e2fd55"],
Cell[1908, 59, 197, 3, 44, "Text",ExpressionUUID->"00534feb-06ab-43cb-bae7-c8deba8802cc"],
Cell[2108, 64, 1053, 27, 142, "Input",ExpressionUUID->"74093946-9146-44b1-a496-fdfa9363118f"],
Cell[3164, 93, 413, 8, 44, "Text",ExpressionUUID->"58ebf78b-1914-4a44-b895-7a918debfe91"],
Cell[3580, 103, 3570, 97, 246, "Input",ExpressionUUID->"0a4728f0-7854-4ce6-9011-0ce6c020fe14"],
Cell[7153, 202, 155, 3, 44, "Text",ExpressionUUID->"dc5623f5-dbda-4d79-8471-5e19cc2edb7c"],
Cell[CellGroupData[{
Cell[7333, 209, 550, 12, 37, "Input",ExpressionUUID->"528b1882-b0f5-47d4-b416-10602a4b6b96"],
Cell[7886, 223, 2862, 75, 83, "Output",ExpressionUUID->"e6d88f1a-bf55-49c3-9fc5-f0a20cbe2581"]
}, Open  ]],
Cell[10763, 301, 155, 3, 44, "Text",ExpressionUUID->"5ca5130a-db2a-4b2d-a8d6-acfa0ce4dcda"],
Cell[CellGroupData[{
Cell[10943, 308, 404, 10, 37, "Input",ExpressionUUID->"40cee120-8d8a-41e1-b127-c82c4c8c47a0"],
Cell[11350, 320, 6099, 181, 227, "Output",ExpressionUUID->"bfb63979-89bf-4120-8123-152eb2abc87f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17498, 507, 177, 3, 84, "Section",ExpressionUUID->"3c8fc3a8-4605-433d-af27-fe43e75f7754"],
Cell[17678, 512, 289, 4, 44, "Text",ExpressionUUID->"1dbda9b0-894b-4b47-b7bf-e81a3296c77a"],
Cell[17970, 518, 639, 16, 37, "Input",ExpressionUUID->"40561801-01e3-4a53-aefe-f11a8d5964ee"],
Cell[CellGroupData[{
Cell[18634, 538, 360, 6, 90, "Input",ExpressionUUID->"1864f1e9-d05d-4e76-b636-72a64faae398"],
Cell[18997, 546, 598, 10, 42, "Output",ExpressionUUID->"08b0fc48-e4b2-429c-a18a-8e1697b20288"],
Cell[19598, 558, 670, 12, 42, "Output",ExpressionUUID->"c2a108ae-aeb3-4e1f-a7ef-7589d985b576"],
Cell[20271, 572, 766, 13, 42, "Output",ExpressionUUID->"f187409a-17a6-4af5-99b4-460fdaac8838"]
}, Open  ]],
Cell[21052, 588, 245, 4, 44, "Text",ExpressionUUID->"9bdb39e1-5403-4f17-9df4-1ac885886b86"],
Cell[21300, 594, 1159, 26, 37, "Input",ExpressionUUID->"d8190666-3d61-4197-ae3d-9a0aa8c4159e"],
Cell[CellGroupData[{
Cell[22484, 624, 635, 9, 90, "Input",ExpressionUUID->"75d624d0-0d02-49fd-a56b-581cf5ff2c5f"],
Cell[23122, 635, 1178, 21, 42, "Output",ExpressionUUID->"64a756be-35e9-42be-9722-ba138715a22a"],
Cell[24303, 658, 1692, 35, 69, "Output",ExpressionUUID->"291ad8a7-0126-4da5-a90f-393d654b6965"],
Cell[25998, 695, 2892, 65, 121, "Output",ExpressionUUID->"391f90dd-42a7-4e5f-838c-8f4cf54a5e8a"]
}, Open  ]],
Cell[28905, 763, 162, 3, 44, "Text",ExpressionUUID->"4a63eb76-6fe9-4331-b06c-e0abd978a45b"],
Cell[29070, 768, 1012, 25, 37, "Input",ExpressionUUID->"b234f554-c0e7-4642-84cd-e1e0ed5d9cbc"],
Cell[30085, 795, 150, 3, 44, "Text",ExpressionUUID->"e05e19b3-428c-4749-bb21-34c4a7167333"],
Cell[CellGroupData[{
Cell[30260, 802, 634, 16, 37, "Input",ExpressionUUID->"02652284-3f95-4573-9df5-299d24df6bac"],
Cell[30897, 820, 4524, 125, 223, "Output",ExpressionUUID->"37a97756-4f0c-4779-9edf-c5f69c4e8e38"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35470, 951, 180, 3, 84, "Section",ExpressionUUID->"3ca9ee56-6d9e-41d9-9299-1a5017cba0ce"],
Cell[CellGroupData[{
Cell[35675, 958, 181, 3, 67, "Subsection",ExpressionUUID->"32fb5173-55be-457c-a945-db0dcaf40e81"],
Cell[35859, 963, 258, 4, 44, "Text",ExpressionUUID->"aafc1bdc-56f1-4071-879b-86b38f619d63"],
Cell[36120, 969, 1088, 32, 37, "Input",ExpressionUUID->"016a3817-ead2-41e6-80a3-d4cc302a8905"],
Cell[37211, 1003, 250, 4, 44, "Text",ExpressionUUID->"6d3ce251-7365-4f46-8d91-96935dd38f07"],
Cell[37464, 1009, 2184, 60, 168, "Input",ExpressionUUID->"59995f62-862e-49e2-b24f-72157a12e473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39685, 1074, 188, 3, 67, "Subsection",ExpressionUUID->"8c962977-1e74-4124-92b0-94413110c5ee"],
Cell[39876, 1079, 338, 5, 44, "Text",ExpressionUUID->"cdae605c-5ea9-4e35-a89f-61840f0c5248"],
Cell[40217, 1086, 1524, 47, 64, "Input",ExpressionUUID->"66022a1c-e171-4c3e-bc27-8b201a401183"],
Cell[41744, 1135, 456, 12, 44, "Text",ExpressionUUID->"3712c3b9-91f7-46d6-a59f-9be00162128b"],
Cell[42203, 1149, 1921, 53, 116, "Input",ExpressionUUID->"8d41ed73-05a9-4f1b-a72d-750a10a3bc94"],
Cell[CellGroupData[{
Cell[44149, 1206, 158, 3, 56, "Subsubsection",ExpressionUUID->"9c68aa4a-3f3e-4ec5-9d17-91e9883368bc"],
Cell[44310, 1211, 380, 8, 44, "Text",ExpressionUUID->"1731524a-2419-45be-939d-1735e345b906"],
Cell[44693, 1221, 1423, 34, 142, "Input",ExpressionUUID->"5e299abf-d2c8-4c74-88dd-89b174e16b6d"],
Cell[46119, 1257, 328, 5, 44, "Text",ExpressionUUID->"baef306b-3a3a-40a3-9f78-c5cd9b218e55"],
Cell[46450, 1264, 2784, 70, 220, "Input",ExpressionUUID->"63892b6e-5bc5-46cd-b97f-1aba49c50278"],
Cell[49237, 1336, 418, 8, 44, "Text",ExpressionUUID->"49692459-4379-4e6f-a507-1f17b4c0382e"],
Cell[49658, 1346, 2146, 56, 168, "Input",ExpressionUUID->"7610b70e-47f0-48de-9ace-f6bab4db9b17"],
Cell[51807, 1404, 191, 3, 44, "Text",ExpressionUUID->"de6037cd-261b-493d-8b85-8784f4cbe107"],
Cell[52001, 1409, 1023, 26, 64, "Input",ExpressionUUID->"5edff173-f6d3-4149-baf2-c9d29b531d21"],
Cell[CellGroupData[{
Cell[53049, 1439, 638, 12, 90, "Input",ExpressionUUID->"694362e6-bb3b-498b-b503-4fcd869b1920"],
Cell[53690, 1453, 560, 8, 42, "Output",ExpressionUUID->"728ae82f-2d97-495a-a836-7716c10eb0f2"],
Cell[54253, 1463, 562, 8, 42, "Output",ExpressionUUID->"7574f8d8-a52b-48c7-a172-4c2d410e8c68"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54864, 1477, 340, 5, 56, "Subsubsection",ExpressionUUID->"2c7e82e1-1530-4c6c-b624-68ae05c04c48"],
Cell[55207, 1484, 1059, 27, 64, "Input",ExpressionUUID->"7144d880-db9b-45d0-8cda-deb889ae925d"],
Cell[56269, 1513, 282, 4, 44, "Text",ExpressionUUID->"baffd4ed-c1bb-4ea5-b9bb-3dadff670beb"],
Cell[CellGroupData[{
Cell[56576, 1521, 231, 4, 37, "Input",ExpressionUUID->"2c332dcf-73f5-4617-9a6a-28441de5ef71"],
Cell[56810, 1527, 780, 11, 42, "Output",ExpressionUUID->"1effd5e7-726f-4bad-88b6-e2a8b9913eb9"]
}, Open  ]],
Cell[57605, 1541, 212, 4, 44, "Text",ExpressionUUID->"21e7a2c5-5c0a-40cb-baba-c2f23d3f31de"],
Cell[CellGroupData[{
Cell[57842, 1549, 281, 4, 37, "Input",ExpressionUUID->"8d80faf1-1eae-47ae-9a8d-fb53172d54ea"],
Cell[58126, 1555, 700, 10, 42, "Output",ExpressionUUID->"cf57ff50-40af-42a6-b5a1-b6a19282ae24"]
}, Open  ]],
Cell[58841, 1568, 236, 4, 44, "Text",ExpressionUUID->"7226e31c-7493-4a76-a646-373de915025b"],
Cell[59080, 1574, 537, 12, 37, "Input",ExpressionUUID->"78a04128-2975-4345-8104-e1344e961a9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59654, 1591, 536, 11, 56, "Subsubsection",ExpressionUUID->"c79207ad-82bc-429e-aaa6-4c5d8e06e4f8"],
Cell[60193, 1604, 2060, 56, 168, "Input",ExpressionUUID->"1759a0c1-7e78-4ea9-839c-9e1928b38635"],
Cell[62256, 1662, 441, 10, 44, "Text",ExpressionUUID->"95e7dca9-3d75-417c-ad2f-f02497cf8030"],
Cell[62700, 1674, 2016, 48, 64, "Input",ExpressionUUID->"a4098e37-badf-4bef-b2ca-0a62f86904f6"],
Cell[64719, 1724, 1034, 34, 64, "Input",ExpressionUUID->"19a99917-1255-4f2c-ad2a-85cbe3863505"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65814, 1765, 152, 3, 84, "Section",ExpressionUUID->"235ff551-f2b5-423e-94cb-e23c3311a6ea"],
Cell[CellGroupData[{
Cell[65991, 1772, 251, 7, 56, "Subsubsection",ExpressionUUID->"b0925574-743f-4b7c-8283-3af14299d33c"],
Cell[CellGroupData[{
Cell[66267, 1783, 697, 20, 64, "Input",ExpressionUUID->"21bb4e1a-4a32-428d-8636-056056dd7c3b"],
Cell[66967, 1805, 838, 25, 97, "Output",ExpressionUUID->"6d708008-43ee-4a90-bedb-303e76ebcb1b"]
}, Open  ]],
Cell[67820, 1833, 346, 14, 44, "Text",ExpressionUUID->"0ed1dac5-8c37-4b5b-8b73-e58f07e165ee"],
Cell[CellGroupData[{
Cell[68191, 1851, 556, 15, 64, "Input",ExpressionUUID->"4fab04a2-31df-4f03-a703-6e02d8d111e2"],
Cell[68750, 1868, 789, 21, 75, "Output",ExpressionUUID->"4c2ee6e4-54d6-495c-9d6d-c4ce0237deb5"],
Cell[69542, 1891, 856, 23, 97, "Output",ExpressionUUID->"a3e50ee7-1584-40e1-86f6-3c51e75eb562"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70447, 1920, 159, 3, 56, "Subsubsection",ExpressionUUID->"10b5832a-443e-4395-a1df-8e772af53231"],
Cell[CellGroupData[{
Cell[70631, 1927, 490, 9, 64, "Input",ExpressionUUID->"22182244-f850-460f-8041-7823c55996b0"],
Cell[71124, 1938, 724, 21, 75, "Output",ExpressionUUID->"b08facae-e7eb-41a0-9927-34c0dc320404"]
}, Open  ]],
Cell[71863, 1962, 155, 3, 44, "Text",ExpressionUUID->"f1dffa95-18b9-478d-ada7-6d415d94f0e3"],
Cell[CellGroupData[{
Cell[72043, 1969, 783, 19, 90, "Input",ExpressionUUID->"883f5703-81dd-42b9-b048-6f8320f41f87"],
Cell[72829, 1990, 861, 25, 97, "Output",ExpressionUUID->"1fc0592c-0c9d-43b3-a32c-32b6164d3f12"],
Cell[73693, 2017, 275, 5, 42, "Output",ExpressionUUID->"5e6bfa28-7885-4189-b49c-3eb253292c25"]
}, Open  ]],
Cell[73983, 2025, 153, 3, 44, "Text",ExpressionUUID->"961d3f68-285b-4d9a-b76b-5d19efa683ef"],
Cell[CellGroupData[{
Cell[74161, 2032, 693, 20, 64, "Input",ExpressionUUID->"85b6ea71-bb3f-4985-bc09-061b084d1fa8"],
Cell[74857, 2054, 841, 25, 97, "Output",ExpressionUUID->"4471827a-8d99-48b6-9d40-f59596b1d764"]
}, Open  ]],
Cell[75713, 2082, 293, 11, 44, "Text",ExpressionUUID->"166c778d-b5a4-471f-9573-002858e16f24"],
Cell[CellGroupData[{
Cell[76031, 2097, 354, 8, 64, "Input",ExpressionUUID->"14ef61f5-1499-4383-8724-c14faec71210"],
Cell[76388, 2107, 935, 28, 97, "Output",ExpressionUUID->"5fb08f6b-e505-4cce-af64-5ce7f7e87f6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77360, 2140, 858, 20, 64, "Input",ExpressionUUID->"630159a3-3c8f-403a-a47b-ae5bc78ba30f"],
Cell[78221, 2162, 931, 24, 75, "Output",ExpressionUUID->"0b9d9e26-30e9-451d-9ce3-bb6dd844f89c"],
Cell[79155, 2188, 1056, 27, 97, "Output",ExpressionUUID->"9c54802d-be7a-4887-b247-1fce20b2e3d3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80260, 2221, 250, 8, 56, "Subsubsection",ExpressionUUID->"b6cbdebe-08e9-4e72-a4bd-05d35abb8a26"],
Cell[80513, 2231, 152, 3, 44, "Text",ExpressionUUID->"9d3f4b75-aa6b-4d67-852c-7264d08f4cc4"],
Cell[CellGroupData[{
Cell[80690, 2238, 582, 16, 64, "Input",ExpressionUUID->"46ad711b-01ba-4b11-822f-f35f420e377c"],
Cell[81275, 2256, 702, 21, 97, "Output",ExpressionUUID->"b6a94ef2-2fae-4142-992a-c5589cc551dd"]
}, Open  ]],
Cell[81992, 2280, 152, 3, 44, "Text",ExpressionUUID->"5209882a-021e-43fa-8f46-1979227bf8d6"],
Cell[CellGroupData[{
Cell[82169, 2287, 513, 12, 64, "Input",ExpressionUUID->"a027e53b-b307-4578-8b35-e1720f8e58e9"],
Cell[82685, 2301, 367, 9, 59, "Output",ExpressionUUID->"711ea511-0a53-4736-b32b-16d5c31096a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83101, 2316, 242, 8, 56, "Subsubsection",ExpressionUUID->"faf23e90-ad72-49ca-b922-ce4c328d1be6"],
Cell[83346, 2326, 151, 3, 44, "Text",ExpressionUUID->"9fa40124-e13b-4296-a7e5-ac0a8a0b6d38"],
Cell[83500, 2331, 2051, 64, 286, "Input",ExpressionUUID->"bab24438-2ee5-43c9-b92b-d74bfdb122a5"],
Cell[85554, 2397, 256, 8, 44, "Text",ExpressionUUID->"2e204b82-ebae-4cd6-9307-c01e05675b57"],
Cell[CellGroupData[{
Cell[85835, 2409, 549, 13, 64, "Input",ExpressionUUID->"8971ec9e-106d-4d05-9e89-709257622e27"],
Cell[86387, 2424, 1083, 27, 207, "Output",ExpressionUUID->"0fc0d41e-9551-4279-958e-59cd23e4d0cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87519, 2457, 156, 3, 56, "Subsubsection",ExpressionUUID->"533e8200-fefb-4667-be25-0b2deee84129"],
Cell[87678, 2462, 577, 13, 73, "Text",ExpressionUUID->"9e56e30a-e317-4d70-9b18-7daf25193761"],
Cell[CellGroupData[{
Cell[88280, 2479, 2198, 52, 168, "Input",ExpressionUUID->"5d5ae43c-2f7e-48f2-b0ea-50aec7d9d9bd"],
Cell[90481, 2533, 2317, 44, 207, "Output",ExpressionUUID->"463e1563-5d84-4c4c-841d-9bc2f980a000"],
Cell[92801, 2579, 1572, 24, 42, "Output",ExpressionUUID->"0829fabd-9246-497c-963c-425c4a7a6931"],
Cell[94376, 2605, 1597, 24, 42, "Output",ExpressionUUID->"3f800490-02bc-47a0-b791-02d69c70bf84"]
}, Open  ]],
Cell[95988, 2632, 504, 11, 44, "Text",ExpressionUUID->"512121c3-c692-48d6-98c4-286183147fef"],
Cell[CellGroupData[{
Cell[96517, 2647, 587, 13, 64, "Input",ExpressionUUID->"705dc835-5f50-4de1-9985-70363fc40226"],
Cell[97107, 2662, 2797, 76, 285, "Output",ExpressionUUID->"38cc97a8-09fb-431a-8f0f-e2d37299d82d"]
}, Open  ]],
Cell[99919, 2741, 597, 15, 44, "Text",ExpressionUUID->"24938a24-dbb5-4ac4-9edb-87da67cb42e7"],
Cell[CellGroupData[{
Cell[100541, 2760, 505, 10, 37, "Input",ExpressionUUID->"035268a8-d0a0-4417-926b-471d9de1e543"],
Cell[101049, 2772, 1274, 21, 65, "Output",ExpressionUUID->"5bee5b64-6a7a-489e-815c-666e3915ffd5"]
}, Open  ]],
Cell[102338, 2796, 236, 6, 44, "Text",ExpressionUUID->"f68b8744-cc8f-4103-93d5-1bfde87dacda"],
Cell[CellGroupData[{
Cell[102599, 2806, 617, 13, 37, "Input",ExpressionUUID->"b17a9db0-b910-46d1-8a65-6ca986296c04"],
Cell[103219, 2821, 1486, 33, 97, "Output",ExpressionUUID->"6041f9c4-e31d-4ff7-84c7-f91020dce5de"]
}, Open  ]],
Cell[104720, 2857, 218, 5, 44, "Text",ExpressionUUID->"ae8a2399-1447-4263-b688-5a1aa2ae637b"],
Cell[CellGroupData[{
Cell[104963, 2866, 1081, 27, 37, "Input",ExpressionUUID->"efefeefa-66b7-4d1d-88a0-624773efd794"],
Cell[106047, 2895, 1147, 20, 42, "Output",ExpressionUUID->"f84bb95f-786a-4faa-8ab4-b752affa6f5a"]
}, Open  ]],
Cell[107209, 2918, 418, 10, 44, "Text",ExpressionUUID->"61829789-fff4-4e9a-94d2-5af6beae1277"],
Cell[CellGroupData[{
Cell[107652, 2932, 3733, 91, 273, "Input",ExpressionUUID->"c9334d14-2070-4ce3-8c98-1b4c6d342cbe"],
Cell[111388, 3025, 1402, 21, 42, "Output",ExpressionUUID->"86cd7c7b-ffd2-4ac1-8e3f-e307563ffa63"],
Cell[112793, 3048, 2642, 62, 275, "Output",ExpressionUUID->"a2cc38f5-087d-497d-afd2-d721d135e3ae"]
}, Open  ]],
Cell[115450, 3113, 462, 8, 44, "Text",ExpressionUUID->"6acac3f8-cfc2-4f0c-ab7b-97f040a0bcfc"],
Cell[CellGroupData[{
Cell[115937, 3125, 742, 15, 90, "Input",ExpressionUUID->"11fa8915-44a6-468d-9a0d-95a97145cf95"],
Cell[116682, 3142, 1808, 38, 115, "Output",ExpressionUUID->"9fede020-917b-4073-bd55-9be69f10bd58"],
Cell[118493, 3182, 1260, 19, 42, "Output",ExpressionUUID->"7c26bc8d-94f5-42ab-b5da-598aa3e5038d"]
}, Open  ]],
Cell[119768, 3204, 428, 9, 44, "Text",ExpressionUUID->"5d465344-c2b2-4e22-8e29-a113fbdd8e9b"],
Cell[CellGroupData[{
Cell[120221, 3217, 758, 19, 90, "Input",ExpressionUUID->"8d08f188-6b36-4f38-ba44-179f01f5078d"],
Cell[120982, 3238, 1644, 45, 318, "Output",ExpressionUUID->"f30002a0-d865-4866-9709-faa66a15521a"],
Cell[122629, 3285, 451, 7, 42, "Output",ExpressionUUID->"336c3883-9482-42ae-beef-5069831e53eb"]
}, Open  ]],
Cell[123095, 3295, 293, 6, 44, "Text",ExpressionUUID->"80156e28-7dfc-45a6-8a8c-9a7f6de487d8"],
Cell[CellGroupData[{
Cell[123413, 3305, 210, 4, 37, "Input",ExpressionUUID->"3ef92df6-db2a-43ad-9723-0ad77e6432f5"],
Cell[123626, 3311, 281, 5, 42, "Output",ExpressionUUID->"5999f93e-d745-439c-9823-e9a7260bfe9a"]
}, Open  ]],
Cell[123922, 3319, 436, 9, 44, "Text",ExpressionUUID->"eac19b63-01c2-4c25-8131-5a27ada0eac3"],
Cell[CellGroupData[{
Cell[124383, 3332, 467, 11, 37, "Input",ExpressionUUID->"21700b64-e3ba-4623-b30f-70c777fa33bb"],
Cell[124853, 3345, 797, 22, 97, "Output",ExpressionUUID->"c39ae4b2-33d5-4e68-a203-27ac9b09896f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> victors_verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62441,       1774]
NotebookOptionsPosition[     57737,       1685]
NotebookOutlinePosition[     58134,       1701]
CellTagsIndexPosition[     58091,       1698]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Defenitions", "Chapter",
 CellChangeTimes->{{3.879876956147563*^9, 3.879876964362784*^9}, 
   3.8799426145687513`*^9},ExpressionUUID->"7e709749-8e30-480b-a88b-\
79f34e101c01"],

Cell[CellGroupData[{

Cell["Gell - Mann matrices", "Section",
 CellChangeTimes->{{3.879876980517541*^9, 
  3.879876988966322*^9}},ExpressionUUID->"df3f6438-1aa1-464a-aef5-\
a6ac64e46bc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gellmannDiagonal", "[", 
    RowBox[{"d_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"i1", "!=", "i2"}], ",", "0", ",", "\[IndentingNewLine]", 
        RowBox[{"i1", "<=", "l"}], ",", "1", ",", "\[IndentingNewLine]", 
        RowBox[{"i1", "==", 
         RowBox[{"l", "+", "1"}]}], ",", 
        RowBox[{"-", "l"}], ",", "\[IndentingNewLine]", "True", ",", "0"}], 
       "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gellmannSA", "[", 
    RowBox[{"d_", ",", "j_", ",", "k_", ",", "cjk_", ",", "ckj_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"i1", "==", "j"}], "&&", 
        RowBox[{"i2", "==", "k"}]}], ",", "cjk", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"i1", "==", "k"}], "&&", 
        RowBox[{"i2", "==", "j"}]}], ",", "ckj", ",", "\[IndentingNewLine]", 
       "True", ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rawgellmann", "[", "d_", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Symmetric", ":"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gellmannSA", "[", 
            RowBox[{"d", ",", "j", ",", "k", ",", "1", ",", "1"}], "]"}], "/", 
           SqrtBox["2"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"j", "+", "1"}], ",", "d"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Antisymmetric", ":"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gellmannSA", "[", 
            RowBox[{"d", ",", "j", ",", "k", ",", 
             RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], "]"}], 
           "/", 
           SqrtBox["2"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"j", "+", "1"}], ",", "d"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Diagonal", ":"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"gellmannDiagonal", "[", 
            RowBox[{"d", ",", "l"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Cached", " ", "version", " ", "of", " ", 
    RowBox[{"rawgellmann", ":"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gellmann", "[", "d_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"rawgellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gellmann", "[", "d", "]"}], "=", "res"}], ";", 
      "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8798770140889874`*^9, 3.8798772113179693`*^9}, {
  3.8798772796545753`*^9, 3.879877287637282*^9}, {3.879877337541808*^9, 
  3.879877938556406*^9}, {3.8798779914227858`*^9, 3.879877991636627*^9}, {
  3.87987802915907*^9, 3.879878045005801*^9}, {3.8799391243284473`*^9, 
  3.879939198287716*^9}, {3.8799400222964478`*^9, 
  3.879940023159275*^9}},ExpressionUUID->"ba2f6ae4-5f5e-4f94-9d12-\
4be0d0d6175b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"gellmann", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.87994003106275*^9, 3.8799400311347*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c362cd15-24c0-4001-b1ed-668fef731ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.8799400315943613`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"49d2a59d-2a79-4276-b64b-9dac79b3a524"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"gellmann", "[", "3", "]"}]}]], "Input",
 CellLabel->"In[93]:=",ExpressionUUID->"a76c2829-466a-4d2d-8d81-cbe3dabb4d4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["6"]], "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["6"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         SqrtBox[
          FractionBox["2", "3"]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.879939179713253*^9, 3.87994002578843*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"670c0240-f00a-4d41-b914-22e1130443d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transformations", "Section",
 CellChangeTimes->{{3.879942628265171*^9, 
  3.879942634933587*^9}},ExpressionUUID->"5222fab3-a338-48b1-91a9-\
4722276d5411"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", ".", "b"}], "-", 
    RowBox[{"b", ".", "a"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"acomm", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", ".", "b"}], "+", 
    RowBox[{"b", ".", "a"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.879879288514997*^9, 3.8798793087401648`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0ccf3aef-462d-4377-a269-d5c46ecb69c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hfromg", "[", "G_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "JJ", ",", "FF", ",", "h"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"JJ", "=", 
       RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       SqrtBox[
        RowBox[{"JJ", "+", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "d", "]"}], "]"}], ",", 
        RowBox[{"Throw", "[", "\"\<d should be an integer\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"FF", "=", 
       RowBox[{"gellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"h", "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "d"}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "\[LeftDoubleBracket]", 
            RowBox[{"n", ",", "m"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"comm", "[", 
            RowBox[{
             RowBox[{
             "FF", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "FF", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "JJ"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "h"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qfromg", "[", "G_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "JJ", ",", "FF", ",", "q"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"JJ", "=", 
       RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       SqrtBox[
        RowBox[{"JJ", "+", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "d", "]"}], "]"}], ",", 
        RowBox[{"Throw", "[", "\"\<d should be an integer\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"FF", "=", 
       RowBox[{"gellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"q", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"2", " ", "d"}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "\[LeftDoubleBracket]", 
              RowBox[{"n", ",", "m"}], "\[RightDoubleBracket]"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"comm", "[", 
                RowBox[{
                 RowBox[{
                 "FF", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                  ",", 
                 RowBox[{
                 "FF", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}]}], "]"}], ".", 
               RowBox[{"comm", "[", 
                RowBox[{
                 RowBox[{
                 "FF", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}],
                  ",", 
                 RowBox[{
                 "FF", "\[LeftDoubleBracket]", "m", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "JJ"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "JJ"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "JJ"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "q"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qfromh", "[", "h_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "JJ", ",", "FF", ",", "q"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Length", "[", "h", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"JJ", "=", 
       RowBox[{
        SuperscriptBox["d", "2"], "-", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FF", "=", 
       RowBox[{"gellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"q", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"FF", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", 
            RowBox[{"comm", "[", 
             RowBox[{"h", ",", 
              RowBox[{"FF", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "JJ"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "q"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rcfroma", "[", "a_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "JJ", ",", "FF", ",", "r", ",", "c"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"JJ", "=", 
       RowBox[{"Length", "[", "a", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       SqrtBox[
        RowBox[{"JJ", "+", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "d", "]"}], "]"}], ",", 
        RowBox[{"Throw", "[", "\"\<d should be an integer\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"FF", "=", 
       RowBox[{"gellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"FF", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"FF", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ".", 
                 RowBox[{"FF", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], ".", 
                 RowBox[{"FF", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"acomm", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"FF", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", ".", 
                    RowBox[{"FF", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"FF", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/", "2"}]}], 
               ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "JJ"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "JJ"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "JJ"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{
        FractionBox["1", "d"], 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"comm", "[", 
                RowBox[{
                 RowBox[{"FF", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"FF", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ".", 
               RowBox[{"FF", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "JJ"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "JJ"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"r", ",", "c"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"afromgc", "[", 
    RowBox[{"g_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "JJ", ",", "FF", ",", "gt", ",", "a"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"JJ", "=", 
       RowBox[{"Length", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       SqrtBox[
        RowBox[{"JJ", "+", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "d", "]"}], "]"}], ",", 
        RowBox[{"Throw", "[", "\"\<d should be an integer\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"FF", "=", 
       RowBox[{"gellmann", "[", "d", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gt", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], 
             RowBox[{"FF", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "JJ"}], "}"}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", 
           RowBox[{"IdentityMatrix", "[", "d", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"gt", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ".", 
             RowBox[{"FF", "[", 
              RowBox[{"[", "m", "]"}], "]"}], ".", 
             RowBox[{"FF", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ".", 
             RowBox[{"FF", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "JJ"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "JJ"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "JJ"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "a"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnfJ1wSP3F28ceQvkn4FoNc2tFh5A+kLdChsQLXDo
tgOIDtoZ4Qei1yv3BoPorb8WgemYOv0YEN2a25IIohf4RaeC6Bt1Lrkg2mrP
vyIQXaejXQ2iA+Q31INolrkvwHTU7vVtYHN8doHpZQfN+kF0UbncAhDN03i4
ORVIV1xgagXRYc6yk0C010XtNSD63MGL70H0Mg2NzyCaddrbfyDakjuBIQ1I
zxC/wAuiQxqMDEG0kuhhUxB9j8/MHESzFH63AtEWRekeIHpZ5+tAEP1HtTYI
RHe+WT4PRAuvjFoAol9t6VoBok+0lq4E0QBEKq44
  "],
 CellLabel->
  "In[233]:=",ExpressionUUID->"ed54f97f-cbb9-43d1-842d-9918428c9f51"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Chapter",
 CellChangeTimes->{{3.879942579199448*^9, 
  3.879942582846677*^9}},ExpressionUUID->"8aa7b373-bb83-45a8-bc76-\
8580c192a274"],

Cell[CellGroupData[{

Cell["V.Examples / A. qubit", "Subsubsection",
 CellChangeTimes->{{3.879939829022481*^9, 3.879939861756686*^9}, 
   3.879942569812093*^9},ExpressionUUID->"9a102202-d2db-4a4a-9153-\
f3fdd2db11e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", 
       RowBox[{"2", " ", "\[Gamma]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", ",", "c"}], "}"}], " ", "=", " ", 
   RowBox[{"rcfroma", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<R: \>\"", ",", 
    RowBox[{"r", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<c: \>\"", ",", 
    RowBox[{"c", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", " ", "=", 
   RowBox[{"afromgc", "[", 
    RowBox[{"r", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<a2==a: \>\"", ",", 
    RowBox[{"a2", "==", "a"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"hfromg", "[", "r", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<H: \>\"", ",", 
    RowBox[{"h", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Q(G) == Q: \>\"", ",", 
    RowBox[{
     RowBox[{"qfromg", "[", "r", "]"}], "==", 
     RowBox[{"0", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.879939870249221*^9, 3.879939921083673*^9}, {
  3.879940119385388*^9, 3.8799401530680656`*^9}, {3.879940199154677*^9, 
  3.879940200777564*^9}, {3.87994051040301*^9, 3.879940522339943*^9}, {
  3.879940695792067*^9, 3.8799407096071243`*^9}, {3.879940764752529*^9, 
  3.879940765053546*^9}, {3.879940869905468*^9, 3.879940890297646*^9}, {
  3.879941034459468*^9, 3.879941045986513*^9}, {3.8799415770129547`*^9, 
  3.879941595332933*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"cdeff673-c8f0-4c0f-a7fa-22ce3bde403f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"R: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Gamma]"}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Gamma]"}], "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["R: ", 
   MatrixForm[{{(-2) $CellContext`\[Gamma], 0, 0}, {
     0, (-2) $CellContext`\[Gamma], 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879939915085517*^9, 3.8799399217799397`*^9}, {
   3.8799399711875877`*^9, 3.879939996811405*^9}, 3.879940102172286*^9, 
   3.879940154944398*^9, 3.879940500075436*^9, {3.879940683321293*^9, 
   3.879940710266439*^9}, {3.879940759813242*^9, 3.879940766164886*^9}, 
   3.879940890978387*^9, 3.879941047606176*^9, 3.879941461347281*^9, 
   3.8799416031270247`*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"752fd08e-8164-4f18-814c-5e9f7d04dae0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"c: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["c: ", 
   MatrixForm[{0, 0, 0}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879939915085517*^9, 3.8799399217799397`*^9}, {
   3.8799399711875877`*^9, 3.879939996811405*^9}, 3.879940102172286*^9, 
   3.879940154944398*^9, 3.879940500075436*^9, {3.879940683321293*^9, 
   3.879940710266439*^9}, {3.879940759813242*^9, 3.879940766164886*^9}, 
   3.879940890978387*^9, 3.879941047606176*^9, 3.879941461347281*^9, 
   3.87994160313037*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"76119ed6-735d-4cad-bd42-d51cdc150128"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a2==a: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["a2==a: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879939915085517*^9, 3.8799399217799397`*^9}, {
   3.8799399711875877`*^9, 3.879939996811405*^9}, 3.879940102172286*^9, 
   3.879940154944398*^9, 3.879940500075436*^9, {3.879940683321293*^9, 
   3.879940710266439*^9}, {3.879940759813242*^9, 3.879940766164886*^9}, 
   3.879940890978387*^9, 3.879941047606176*^9, 3.879941461347281*^9, 
   3.8799416031367617`*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"625753b4-79bf-4c7c-9dfc-1ddc08439d3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["H: ", 
   MatrixForm[{{0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879939915085517*^9, 3.8799399217799397`*^9}, {
   3.8799399711875877`*^9, 3.879939996811405*^9}, 3.879940102172286*^9, 
   3.879940154944398*^9, 3.879940500075436*^9, {3.879940683321293*^9, 
   3.879940710266439*^9}, {3.879940759813242*^9, 3.879940766164886*^9}, 
   3.879940890978387*^9, 3.879941047606176*^9, 3.879941461347281*^9, 
   3.879941603141279*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"94a33203-be80-4630-b569-603d989686f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q(G) == Q: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Q(G) == Q: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.879939915085517*^9, 3.8799399217799397`*^9}, {
   3.8799399711875877`*^9, 3.879939996811405*^9}, 3.879940102172286*^9, 
   3.879940154944398*^9, 3.879940500075436*^9, {3.879940683321293*^9, 
   3.879940710266439*^9}, {3.879940759813242*^9, 3.879940766164886*^9}, 
   3.879940890978387*^9, 3.879941047606176*^9, 3.879941461347281*^9, 
   3.87994160314561*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"41bab992-6ee6-4636-b5a5-d4b4727775f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"(", GridBox[{
      {"\[Gamma]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Gamma]"}], "0"},
      {
       RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "\[Gamma]", "0"},
      {"0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"(", GridBox[{
      {"\[Omega]", "0"},
      {"0", 
       RowBox[{"-", "\[Omega]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", ",", "c"}], "}"}], " ", "=", " ", 
   RowBox[{"rcfroma", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"qfromh", "[", "h", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"q", "+", "r"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<G: \>\"", ",", 
    RowBox[{"g", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<c: \>\"", ",", 
    RowBox[{"c", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", " ", "=", 
   RowBox[{"afromgc", "[", 
    RowBox[{"g", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<a2==a: \>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{"a2", "==", "a"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{"hfromg", "[", "g", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<H1 == H: \>\"", ",", 
    RowBox[{"h1", "==", "h"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Q(G) == Q: \>\"", ",", 
    RowBox[{
     RowBox[{"qfromg", "[", "g", "]"}], "==", "q"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.879941062991131*^9, 3.8799411818815947`*^9}, {
  3.8799412264246063`*^9, 3.8799412304070272`*^9}, {3.879941261438295*^9, 
  3.87994126945893*^9}, {3.8799413224833097`*^9, 3.8799413276204357`*^9}, {
  3.879941472054933*^9, 3.8799414845619698`*^9}, {3.8799415410407257`*^9, 
  3.879941563433242*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"92af6b83-e0af-4cb0-83ab-005598d79c5a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"G: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "\[Gamma]"}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Omega]"}], "0"},
       {
        RowBox[{"2", " ", "\[Omega]"}], 
        RowBox[{"-", "\[Gamma]"}], "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Gamma]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["G: ", 
   MatrixForm[{{-$CellContext`\[Gamma], (-2) $CellContext`\[Omega], 0}, {
     2 $CellContext`\[Omega], -$CellContext`\[Gamma], 0}, {
     0, 0, (-2) $CellContext`\[Gamma]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8799411825373774`*^9, 3.879941231210429*^9, 3.879941273455071*^9, {
   3.879941323983322*^9, 3.879941333260642*^9}, {3.879941463388651*^9, 
   3.879941485336103*^9}, 3.879941564266244*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"c38d74cd-5339-4168-a0f6-5f75fb55e486"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"c: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {
         RowBox[{
          SqrtBox["2"], " ", "\[Gamma]"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["c: ", 
   MatrixForm[{0, 0, 2^Rational[1, 2] $CellContext`\[Gamma]}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8799411825373774`*^9, 3.879941231210429*^9, 3.879941273455071*^9, {
   3.879941323983322*^9, 3.879941333260642*^9}, {3.879941463388651*^9, 
   3.879941485336103*^9}, 3.879941564270805*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"36825457-a019-4a2b-bde5-585b26ed6b62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a2==a: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["a2==a: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8799411825373774`*^9, 3.879941231210429*^9, 3.879941273455071*^9, {
   3.879941323983322*^9, 3.879941333260642*^9}, {3.879941463388651*^9, 
   3.879941485336103*^9}, 3.879941564275939*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"8c38e84c-1b5d-4582-a2f8-c443e062e9e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H1 == H: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["H1 == H: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8799411825373774`*^9, 3.879941231210429*^9, 3.879941273455071*^9, {
   3.879941323983322*^9, 3.879941333260642*^9}, {3.879941463388651*^9, 
   3.879941485336103*^9}, 3.879941564280115*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"8043294c-8a37-4a21-be18-582eb51d2c07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q(G) == Q: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Q(G) == Q: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8799411825373774`*^9, 3.879941231210429*^9, 3.879941273455071*^9, {
   3.879941323983322*^9, 3.879941333260642*^9}, {3.879941463388651*^9, 
   3.879941485336103*^9}, 3.879941564281908*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"0d24157a-93ec-4332-9511-d3198f7c467b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"afromgc", "[", 
    RowBox[{"g", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"hfromg", "[", "g", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<a: \>\"", ",", 
    RowBox[{"a", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<h: \>\"", ",", 
    RowBox[{"h", "//", "MatrixForm"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.879941686464018*^9, 3.879941748757243*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"9776af10-f307-474f-ac96-a75b9560b6ea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "2"], "0"},
       {
        FractionBox["1", "2"], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["a: ", 
   MatrixForm[{{0, 
      Rational[1, 2], 0}, {
      Rational[1, 2], 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.879941749433033*^9},
 CellLabel->
  "During evaluation of \
In[300]:=",ExpressionUUID->"5299f60b-ad57-4acc-a8db-f8f7235e5d5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"h: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0"},
       {"0", 
        FractionBox["1", "4"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["h: ", 
   MatrixForm[{{
      Rational[-1, 4], 0}, {0, 
      Rational[1, 4]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.879941749435336*^9},
 CellLabel->
  "During evaluation of \
In[300]:=",ExpressionUUID->"ea03b531-1cf1-4f5e-b61d-748ed08a3803"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["V.Examples / B. qutrit", "Subsubsection",
 CellChangeTimes->{{3.879939556526359*^9, 3.879939604825305*^9}, {
   3.879941847487952*^9, 3.879941848119169*^9}, 
   3.879942561010824*^9},ExpressionUUID->"c68ed873-1a14-4f6c-bc45-\
c29cdfcfb040"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
       {"\[ImaginaryI]", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", ",", "c"}], "}"}], "=", 
   RowBox[{"rcfroma", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<R: \>\"", ",", 
    RowBox[{"r", "//", "MatrixForm"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<c: \>\"", ",", "c"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<a2==a: \>\"", ",", 
    RowBox[{
     RowBox[{"afromgc", "[", 
      RowBox[{"r", ",", "c"}], "]"}], "==", "a"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8799418969980392`*^9, 3.879942081944591*^9}, {
  3.879942495502647*^9, 3.879942513734058*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"10397487-217f-40a6-b7c1-bb31ee74388f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"R: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], "0", 
        FractionBox["1", "4"], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], "0", 
        RowBox[{"-", 
         FractionBox["5", "4"]}], "0", "0", "0", "0"},
       {
        FractionBox["3", "4"], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["5", "4"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["1", "4"], 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["3", "4"]}], 
        RowBox[{"-", 
         FractionBox["5", "4"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}], 
        RowBox[{"-", 
         FractionBox[
          SqrtBox["3"], "4"]}], 
        RowBox[{"-", 
         FractionBox["3", "4"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["R: ", 
   MatrixForm[{{
      Rational[-1, 4], 0, 0, 0, 
      Rational[-1, 4], 0, 0, 0}, {0, 
      Rational[-1, 4], 0, 
      Rational[1, 4], 0, 0, 0, 0}, {0, 0, 
      Rational[-1, 2], 0, 0, 0, 0, 0}, {0, 
      Rational[-3, 4], 0, 
      Rational[-5, 4], 0, 0, 0, 0}, {
      Rational[3, 4], 0, 0, 0, 
      Rational[-5, 4], 0, 0, 0}, {0, 0, 0, 0, 0, 
      Rational[-1, 2], 
      Rational[1, 4], Rational[1, 4] 3^Rational[-1, 2]}, {0, 0, 0, 0, 0, 
      Rational[-3, 4], 
      Rational[-5, 4], Rational[-1, 4] 3^Rational[1, 2]}, {
     0, 0, 0, 0, 0, Rational[-1, 4] 3^Rational[1, 2], Rational[-1, 4] 
      3^Rational[1, 2], 
      Rational[-3, 4]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.879942083231071*^9, 3.879942515581859*^9},
 CellLabel->
  "During evaluation of \
In[324]:=",ExpressionUUID->"008c154f-e9f2-4b64-8287-e2ef67de1a3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"c: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SqrtBox["2"], "3"], ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["c: ", {0, 0, 0, 0, 0, Rational[1, 3] 2^Rational[1, 2], 0, 0}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.879942083231071*^9, 3.879942515584255*^9},
 CellLabel->
  "During evaluation of \
In[324]:=",ExpressionUUID->"d75049be-135e-4c00-bb1c-a0fa12b0e74c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a2==a: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["a2==a: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.879942083231071*^9, 3.879942515633301*^9},
 CellLabel->
  "During evaluation of \
In[324]:=",ExpressionUUID->"3c973539-dc86-456c-87e5-753783643d61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "2.", " ", "Illustration", " ", "of", " ", "propositions", " ", "14"}], 
    ",", "15"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", " ", "=", " ", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          FractionBox[
           RowBox[{"-", "1"}], "4"], "0", "0", "0"},
         {"0", "0", "0", 
          FractionBox["1", "4"], "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", 
          FractionBox[
           RowBox[{"-", "1"}], "4"], "0", "0", "0", "0", "0", "0"},
         {
          FractionBox["1", "4"], "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          FractionBox["1", "4"], 
          FractionBox[
           RowBox[{"-", 
            SqrtBox["3"]}], "4"]},
         {"0", "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"-", "1"}], "4"], "0", 
          FractionBox[
           SqrtBox["3"], "4"]},
         {"0", "0", "0", "0", "0", 
          FractionBox[
           SqrtBox["3"], "4"], 
          FractionBox[
           RowBox[{"-", 
            SqrtBox["3"]}], "4"], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<G=G.T: \>\"", ",", 
      RowBox[{"G", " ", "==", 
       RowBox[{"-", 
        RowBox[{"Transpose", "[", "G", "]"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"hfromg", "[", "G", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<H: \>\"", ",", 
      RowBox[{"h", "//", "MatrixForm"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"qfromh", "[", "h", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Q == G: \>\"", ",", 
      RowBox[{"q", "==", "G"}], ",", 
      "\"\< (Expecting False: not any antisymmetric G can be obtained from \
some H with a=0)\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Q: \>\"", ",", 
      RowBox[{"q", "//", "MatrixForm"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Q(G) == Q(H): \>\"", ",", 
      RowBox[{
       RowBox[{"qfromg", "[", "G", "]"}], "==", "q"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<H(Q) == H(G): \>\"", ",", 
      RowBox[{
       RowBox[{"hfromg", "[", "q", "]"}], "==", "h"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879878063590033*^9, 3.8798782985739927`*^9}, {
  3.879939455314376*^9, 3.879939524793851*^9}, {3.8799396219349327`*^9, 
  3.879939716942178*^9}, {3.879939757343131*^9, 3.879939785149012*^9}, {
  3.8799418520265837`*^9, 3.879941858539134*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"a336e896-b77b-4691-ad50-c3a05a6702d2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"G=G.T: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["G=G.T: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.879942456258257*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"47ae3c43-0e6a-4920-9fa8-931581c44b96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", 
        FractionBox["1", "6"]},
       {"0", 
        FractionBox["1", "6"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["H: ", 
   MatrixForm[{{0, 0, 0}, {0, 0, 
      Rational[1, 6]}, {0, 
      Rational[1, 6], 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.879942456274411*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"6d037a4a-086a-48f2-aa12-c098778123d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q == G: \"\>", "\[InvisibleSpace]", "False", 
   "\[InvisibleSpace]", "\<\" (Expecting False: not any antisymmetric G can \
be obtained from some H with a=0)\"\>"}],
  SequenceForm[
  "Q == G: ", False, 
   " (Expecting False: not any antisymmetric G can be obtained from some H \
with a=0)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.8799424562937613`*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"967fd6a3-e744-42cd-bba1-567457712686"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q: \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", 
        FractionBox["1", "6"], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", "6"], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "6"]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox["1", "6"], 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "6"]}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Q: ", 
   MatrixForm[{{0, 0, 0, 0, 
      Rational[1, 6], 0, 0, 0}, {0, 0, 0, 
      Rational[1, 6], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 
      Rational[-1, 6], 0, 0, 0, 0, 0, 0}, {
      Rational[-1, 6], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      Rational[1, 6], Rational[-1, 2] 3^Rational[-1, 2]}, {0, 0, 0, 0, 0, 
      Rational[-1, 6], 0, 0}, {
     0, 0, 0, 0, 0, Rational[1, 2] 3^Rational[-1, 2], 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.879942456307375*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"bef90eb1-b5de-4f23-b27b-b48d378c33ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q(G) == Q(H): \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Q(G) == Q(H): ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.879942456670479*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"f208b96f-df5a-49a8-b80e-1b8a987c0b7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H(Q) == H(G): \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["H(Q) == H(G): ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8799394690487337`*^9, 3.87993948903404*^9}, 
   3.8799395254530163`*^9, {3.8799396067177153`*^9, 3.879939627929551*^9}, {
   3.879939709987504*^9, 3.879939717474134*^9}, 3.8799397927306757`*^9, 
   3.879942456702928*^9},
 CellLabel->
  "During evaluation of \
In[315]:=",ExpressionUUID->"00215666-56f2-41ca-8f81-c95777424262"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.879878380811615*^9, 
  3.879878390682395*^9}},ExpressionUUID->"3aab44b5-3f2a-4d44-a247-\
7dcf25e4b42e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1045.5, 1180.5},
WindowMargins->{{Automatic, 396}, {138.75, 276.75}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fdb297f5-05eb-4aba-ac66-fa145392c974"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 181, 3, 69, "Chapter",ExpressionUUID->"7e709749-8e30-480b-a88b-79f34e101c01"],
Cell[CellGroupData[{
Cell[786, 29, 165, 3, 68, "Section",ExpressionUUID->"df3f6438-1aa1-464a-aef5-a6ac64e46bc9"],
Cell[954, 34, 4495, 117, 542, "Input",ExpressionUUID->"ba2f6ae4-5f5e-4f94-9d12-4be0d0d6175b"],
Cell[CellGroupData[{
Cell[5474, 155, 236, 4, 29, "Input",ExpressionUUID->"c362cd15-24c0-4001-b1ed-668fef731ced"],
Cell[5713, 161, 2010, 63, 66, "Output",ExpressionUUID->"49d2a59d-2a79-4276-b64b-9dac79b3a524"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7760, 229, 173, 3, 29, "Input",ExpressionUUID->"a76c2829-466a-4d2d-8d81-cbe3dabb4d4b"],
Cell[7936, 234, 5403, 171, 97, "Output",ExpressionUUID->"670c0240-f00a-4d41-b914-22e1130443d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13388, 411, 160, 3, 68, "Section",ExpressionUUID->"5222fab3-a338-48b1-91a9-4722276d5411"],
Cell[13551, 416, 550, 16, 51, "Input",ExpressionUUID->"0ccf3aef-462d-4377-a269-d5c46ecb69c9"],
Cell[14104, 434, 11889, 314, 1000, "Input",ExpressionUUID->"ed54f97f-cbb9-43d1-842d-9918428c9f51"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26042, 754, 153, 3, 69, "Chapter",ExpressionUUID->"8aa7b373-bb83-45a8-bc76-8580c192a274"],
Cell[CellGroupData[{
Cell[26220, 761, 195, 3, 45, "Subsubsection",ExpressionUUID->"9a102202-d2db-4a4a-9153-f3fdd2db11e2"],
Cell[CellGroupData[{
Cell[26440, 768, 1986, 56, 230, "Input",ExpressionUUID->"cdeff673-c8f0-4c0f-a7fa-22ce3bde403f"],
Cell[CellGroupData[{
Cell[28451, 828, 1376, 35, 55, "Print",ExpressionUUID->"752fd08e-8164-4f18-814c-5e9f7d04dae0"],
Cell[29830, 865, 1196, 32, 55, "Print",ExpressionUUID->"76119ed6-735d-4cad-bd42-d51cdc150128"],
Cell[31029, 899, 646, 13, 23, "Print",ExpressionUUID->"625753b4-79bf-4c7c-9dfc-1ddc08439d3f"],
Cell[31678, 914, 1145, 29, 38, "Print",ExpressionUUID->"94a33203-be80-4630-b569-603d989686f6"],
Cell[32826, 945, 651, 13, 23, "Print",ExpressionUUID->"41bab992-6ee6-4636-b5a5-d4b4727775f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33526, 964, 2290, 68, 307, "Input",ExpressionUUID->"92af6b83-e0af-4cb0-83ab-005598d79c5a"],
Cell[CellGroupData[{
Cell[35841, 1036, 1373, 37, 55, "Print",ExpressionUUID->"c38d74cd-5339-4168-a0f6-5f75fb55e486"],
Cell[37217, 1075, 1122, 32, 58, "Print",ExpressionUUID->"36825457-a019-4a2b-bde5-585b26ed6b62"],
Cell[38342, 1109, 475, 11, 23, "Print",ExpressionUUID->"8c38e84c-1b5d-4582-a2f8-c443e062e9e6"],
Cell[38820, 1122, 479, 11, 23, "Print",ExpressionUUID->"8043294c-8a37-4a21-be18-582eb51d2c07"],
Cell[39302, 1135, 483, 11, 23, "Print",ExpressionUUID->"0d24157a-93ec-4332-9511-d3198f7c467b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39834, 1152, 979, 31, 168, "Input",ExpressionUUID->"9776af10-f307-474f-ac96-a75b9560b6ea"],
Cell[CellGroupData[{
Cell[40838, 1187, 950, 29, 71, "Print",ExpressionUUID->"5299f60b-ad57-4acc-a8db-f8f7235e5d5b"],
Cell[41791, 1218, 925, 29, 54, "Print",ExpressionUUID->"ea03b531-1cf1-4f5e-b61d-748ed08a3803"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42777, 1254, 246, 4, 45, "Subsubsection",ExpressionUUID->"c68ed873-1a14-4f6c-bc45-c29cdfcfb040"],
Cell[CellGroupData[{
Cell[43048, 1262, 1772, 47, 244, "Input",ExpressionUUID->"10397487-217f-40a6-b7c1-bb31ee74388f"],
Cell[CellGroupData[{
Cell[44845, 1313, 2747, 83, 208, "Print",ExpressionUUID->"008c154f-e9f2-4b64-8287-e2ef67de1a3b"],
Cell[47595, 1398, 517, 13, 42, "Print",ExpressionUUID->"d75049be-135e-4c00-bb1c-a0fa12b0e74c"],
Cell[48115, 1413, 326, 8, 23, "Print",ExpressionUUID->"3c973539-dc86-456c-87e5-753783643d61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48490, 1427, 3421, 96, 428, "Input",ExpressionUUID->"a336e896-b77b-4691-ad50-c3a05a6702d2"],
Cell[CellGroupData[{
Cell[51936, 1527, 505, 11, 23, "Print",ExpressionUUID->"47ae3c43-0e6a-4920-9fa8-931581c44b96"],
Cell[52444, 1540, 1151, 32, 71, "Print",ExpressionUUID->"6d037a4a-086a-48f2-aa12-c098778123d7"],
Cell[53598, 1574, 723, 16, 23, "Print",ExpressionUUID->"967fd6a3-e744-42cd-bba1-567457712686"],
Cell[54324, 1592, 2162, 56, 197, "Print",ExpressionUUID->"bef90eb1-b5de-4f23-b27b-b48d378c33ef"],
Cell[56489, 1650, 519, 11, 23, "Print",ExpressionUUID->"f208b96f-df5a-49a8-b80e-1b8a987c0b7a"],
Cell[57011, 1663, 519, 11, 23, "Print",ExpressionUUID->"00215666-56f2-41ca-8f81-c95777424262"]
}, Open  ]]
}, Open  ]],
Cell[57557, 1678, 152, 3, 29, "Input",ExpressionUUID->"3aab44b5-3f2a-4d44-a247-7dcf25e4b42e"]
}, Open  ]]
}, Open  ]]
}
]
*)


